Asymptotics of eigenvalue sums when some turning points are complex

Recent work has shown a deep connection between semilocal approximations in density functional theory and the asymptotics of the sum of the WKB semiclassical expansion for the eigenvalues. However, all examples studied to date have potentials with only real classical turning points. But systems with complex turning points generate subdominant terms beyond those in the WKB series. The simplest case is a pure quartic oscillator. We show how to generalize the asymptotics of eigenvalue sums to include subdominant contributions to the sums, if they are known for the eigenvalues. These corrections to WKB greatly improve accuracy for eigenvalue sums, especially for many levels. We obtain further improvements to the sums through hyperasymptotics. For the lowest level, our summation method has error below $2 \times 10^{-4}$. For the sum of the lowest 10 levels, our error is less than $10^{-22}$. We report all results to many digits and include copious details of the asymptotic expansions and their derivation.

==> anc/SI.tex <==

% RMP headers

%%%%%%%%%%%%%%%%%%% document class and standard packages %%%%%%%%%%%%%%%%%%%%%%%%%%%
\documentclass[twocolumn,floatfix,amssymb,amsmath,secnumarabic,nofootinbib, nobalancelastpage,longbibliography]{revtex4-2}    %Two column layout
%\documentclass{book}    %Two column layout

\usepackage[pdftex]{graphicx} % Include figure files
\usepackage{dcolumn}  % Align table columns on decimal point
\usepackage{bm}       % bold math
\usepackage[usenames,dvipsnames]{color}														
\definecolor{URLCOL}{rgb}{0,0.52,0.83} %external link color
\definecolor{LINKCOL}{rgb}{0.05,0.5,0} %internal link color
\definecolor{CITECOL}{rgb}{0.25,0,0.48} %link to bibliography
\usepackage{epstopdf}
\usepackage[pdftex,bookmarks,breaklinks,bookmarksopen,bookmarksnumbered,colorlinks,linkcolor=LINKCOL,linktocpage,citecolor=CITECOL,urlcolor=URLCOL,pdfpagemode=UseOutline,pdftex]{hyperref}
\usepackage{datetime}

\def\preprintlink{ \href{http://dft.uci.edu + PAPER REF}{title of paper} }
\def\preprinttext{~}

%Set up header
\usepackage{fancyhdr}
\pagestyle{fancy}
\makeatletter
%header for title page
\fancypagestyle{titlepage}
{
\lhead{\textsc{\preprinttext\ ~ \href{http://dft.uci.edu/publications.php}{~}}}
\chead{}
\rhead{\preprintlink}
\lfoot{}
}
%header for remainder
\chead{ \@title}
\rhead{ \preprintlink }
\lfoot{\textsc{\preprinttext\ ~ \href{http://dft.uci.edu/publications.php}{~}}}
\makeatother
\def\preprintlink{ 
\href{http://dft.uci.edu}%INSERT the URL of your paper
{%v\versionnumber\ - 
~}%INSERT the reference of your paper
}

\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{physics} %PO
\usepackage{mathrsfs} %PO
\usepackage{subfigure} %PO
\usepackage{dcolumn} %PO
\usepackage{tabularx}%PO
\usepackage{mathtools}%PO
\usepackage{bm}
\usepackage{threeparttable}
\usepackage[normalem]{ulem}
\usepackage{array,multirow}
\usepackage{appendix}
\usepackage{epstopdf}
\usepackage{booktabs}
\usepackage{natbib}
\usepackage{feynmp}
\usepackage{threeparttable}
\usepackage{CJKutf8}
%\usepackage{showlabels}
%\bibliographystyle{lucas-preprint}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%DEFINITIONS%%%%%%%%%%%%%%%%%%%%%%%%%%%
%nice red: {0.73,0.05,0}
%nice gold/yellow: {0.8,0.58,0}
%nice green: {0,0.48,0}
%nice purple: {0.25,0,0.48} %used for some links
%nice sky blue: {0,0.52,0.83}

\definecolor{TITLECOL}{rgb}{0.1,0.2,0.7} %title color
\definecolor{PCOL}{rgb}{0.5,0.06,0.01} %title color
\definecolor{CHAPCOL}{rgb}{0,0.48,0} %chapter color
\definecolor{SECOL}{rgb}{0.1,0.2,0.7} %sec color
\definecolor{CONTENTSCOL}{rgb}{0.1,0.2,0.7} %can choose the table of contents title to have same color as sec
\definecolor{SSECOL}{rgb}{0.25,0,0.48} %ssection color
\definecolor{SSSECOL}{rgb}{0.2,0.08,0.53} %subsubsection color  0.2,0.08,0.53
\definecolor{SHDCOL}{rgb}{0.4,0,0} % heading of section color
\definecolor{ITMCOL}{rgb}{0.4,0,0} % bulletted text of item color
\definecolor{EXCOL}{rgb}{0,0.47,0.01} %color of exercises
\definecolor{DEFCOL}{rgb}{0,0.42,0.01} %color in definitions file for definition headings


\def\coltableofcontents{ %table of contents with different colors
{
\definecolor{SECOL}{rgb}{0.25,0,0.48} %define secol as the subsection color
\definecolor{SSECOL}{rgb}{0.2,0.08,0.53} %subsubsection color  0.2,0.08,0.53
\tableofcontents
}
}

\def\coloredtitle#1{\title{\textcolor{TITLECOL}{#1}}} %title color
\def\coloredauthor#1{\author{\textcolor{CITECOL}{#1}}} %author color
\def\tocname{\textcolor{CONTENTSCOL}{Contents}}
%\def\tocname{\textcolor{SECOL}{Tables}}

\definecolor{URLCOL}{rgb}{0,0.17,0.43} %external link color
\definecolor{LINKCOL}{rgb}{0.05,0.4,0} %internal link color
\definecolor{CITECOL}{rgb}{0.35,0,0.48} %link to bibliography


\definecolor{ngreen}{rgb}{0,0.48,0}

%%%%%%%%%%%%%%%
%    SECTIONS
%%%%%%%%%%%%%%%%
\renewcommand \thesection{\arabic{section}}
\def\chap#1{\newpage{\part*{\textcolor{CHAPCOL}{#1}}}}
\def\sec#1{\section{\textcolor{SECOL}{#1}}}
\def\ssec#1{\subsection{\textcolor{SSECOL}{#1}}}
\def\sssec#1{\subsubsection{\textcolor{SSSECOL}{#1}}}
\def\shd#1{\vskip 0.5cm{\color{SHDCOL}{\bf #1:}}}
\def\sectable#1{
\addcontentsline{toc}{subsection}{~~Table: \textcolor{SSECOL}{#1}}
\begin{table*}[h]
\caption{\bf \textcolor{SSECOL}{#1}}
}

%%%%%%%%%%%%%%%%%%%%%%% SUPPLEMENT %%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\beginsupplement}{%
\setcounter{table}{0}
\renewcommand{\thetable}{S\arabic{table}}%
\setcounter{figure}{0}
\renewcommand{\thefigure}{S\arabic{figure}}%
}


\def\blah{
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah.}

\def\sugpar#1{{\bf #1 :} \blah}

\def\sugfig#1{\vskip 4 cm {\bf Fig Cap #1}}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Kieron's DFT macros
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Equation environments
\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\ben{\begin{equation}}
\def\een{\end{equation}}
\def\benu{\begin{enumerate}}
\def\enu{\end{enumerate}}

% Shortcuts for lists
\def\bei{\begin{itemize}}
\def\eei{\end{itemize}}
\def\beit{\begin{itemize}}
\def\eit{\end{itemize}}
\def\benu{\begin{enumerate}}
\def\enu{\end{enumerate}}


% density
\def\n{n}

% Scriptstyle
\def\sss{\scriptscriptstyle\rm}

% gamma subscript for scaling
\def\g{_\gamma}

% lambda superscript for coupling constant
\def\l{^\lambda}
\def\lfc{^{\lambda=1}}
\def\lo{^{\lambda=0}}

% bits and pieces
\def\marnote#1{\marginpar{\tiny #1}}
\def\rsav{\langle r_s \rangle}
\def\invdif{\frac{1}{|\br_1 - \br_2|}}

%operators
\def\hatT{{\hat T}}
\def\hatV{{\hat V}}
\def\hatH{{\hat H}}
\def\1var{(\bx_1...\bx)}



% Fractions
\def\half{\frac{1}{2}}
\def\quart{\frac{1}{4}}

% Bold-face symbols
\def\bp{{\bf p}}
\def\br{{\bf r}}
\def\bR{{\bf R}}
\def\bu{{\bf u}}
\def\bx{{x}}
\def\by{{y}}
\def\ba{{\bf a}}
\def\bq{{\bf q}}
\def\bj{{\bf j}}
\def\bX{{\bf X}}
\def\bF{{\bf F}}
\def\bchi{{\bf \chi}}
\def\bof{{\bf f}}

% script symbols
\def\cA{{\cal A}}
\def\cB{{\cal B}}

% Standard subscripts
\def\x{_{\sss X}}
\def\c{_{\sss C}}
\def\s{_{\sss S}}
\def\xc{_{\sss XC}}
\def\Hx{_{\sss HX}}
\def\Hxc{_{\sss HXC}}
\def\xj{_{{\sss X},j}}
\def\xcj{_{{\sss XC},j}}
\def\N{_{\sss N}}
\def\H{_{\sss H}}

% Word sub and superscripts
\def\ext{_{\rm ext}}
\def\pot{^{\rm pot}}
\def\hyb{^{\rm hyb}}
\def\HF{^{\rm HF}}
\def\hah{^{1/2\& 1/2}}
\def\loc{^{\rm loc}}
\def\LSD{^{\rm LSD}}
\def\LDA{^{\rm LDA}}
\def\GEA{^{\rm GEA}}
\def\SD{^{\rm SD}} %PO
\def\GGA{^{\rm GGA}}
\def\SPL{^{\rm SPL}}
\def\sce{^{\rm SCE}}
\def\PBE{^{\rm PBE}}
\def\DFA{^{\rm DFA}}
\def\TF{^{\rm TF}}
\def\VW{^{\rm VW}}
\def\W{^{\rm W}}
\def\NL{^{\rm NL}} %PO
\def\helm{^{\rm unamb}}
\def\una{^{\rm unamb}}
\def\ion{^{\rm ion}}
\def\HOMO{^{\rm HOMO}}
\def\LUMO{^{\rm LUMO}}
\def\gs{^{\rm gs}}
\def\dyn{^{\rm dyn}}
\def\adia{^{\rm adia}}
\def\I{^{\rm I}}
\def\pot{^{\rm pot}}
\def\sav{^{\rm sph. av.}}
\def\syv{^{\rm sys. av.}}
\def\pnav{^{\rm sym}}
\def\av#1{\langle #1 \rangle}
\def\unif{^{\rm unif}}
\def\LSD{^{\rm LSD}}
\def\ee{_{\rm ee}}
\def\vir{^{\rm vir}}
\def\ALDA{^{\rm ALDA}}
\def\PGG{^{\rm PGG}}
\def\GK{^{\rm GK}}
\def\atom{^{\rm atmiz}}
\def\trans{^{\rm trans}}
\def\unpol{^{\rm unpol}}
\def\pol{^{\rm pol}}
\def\sav{^{\rm sph. av.}}
\def\syv{^{\rm sys. av.}}


%spin stuff!
% spin indices
\def\up{_\uparrow}
\def\dn{_\downarrow}
\def\upp{\uparrow}
\def\dnn{\downarrow}

%\def\up{_\alpha}
%\def\dn{_\beta}

\def\shalf{$^{\hspace{0.006cm}1}\! \! \hspace{0.045cm} / _{\! 2}$}


% Words
\def\td{time-dependent~}
\def\ksol{\texttt{ksol}}
\def\KS{Kohn-Sham~}
\def\DFT{density functional theory~}

%integrals
\def\fourint{ \int_{t_0}^{t_1} \! dt \int \! d^3r\ }
\def\fourintp{ \int_{t_0}^{t_1} \! dt' \int \! d^3r'\ }
\def\intx{\int\!d^4x}
\def\sph_int{ {\int d^3 r}}
\def\radint{ \int_0^\infty dr\ 4\pi r^2\ }
\def\intrrp{\int d^3r \int d^3r'\,}
\def\intr{\int d^3r\,}
\def\intrp{\int d^3r'\,}



%journals
\def\PRA{Phys. Rev. A\ }
\def\PRB{Phys. Rev. B\ }
\def\PRL{Phys. Rev. Letts.\ }
\def\JCP{J. Chem. Phys.\ }
\def\JPCA{J. Phys. Chem. A\ }
\def\IJQC{Int. J. Quant. Chem.\ }
%%%%%%%%%%%%%% lwform.tex
%%%%%%%%%%%%%%My formatting


%\definecolor{CHAPCOL}{rgb}{0.25,0,0.48}
%\definecolor{SECOL}{rgb}{0.63,0.05,0.03}
%\definecolor{SSECOL}{rgb}{0.7,0.43,0}
%\definecolor{SSSECOL}{rgb}{0,0.47,0.01}
\definecolor{SPECOL}{rgb}{0,0.47,0.01}
\definecolor{QUOCOL}{rgb}{0,0,0.2}
\definecolor{SHDCOLb}{rgb}{0.69,0.4,0.1}%{0.01,0.4,0} % heading of section color


%\def\bf#1{\textbf{$#1$}}

\def\LW#1{{\bf {Lucas: #1}}}
\def\quo#1#2#3{\noindent {``#1''}\\{{\bf {#2}}} in {\em #3}}


\definecolor{SPEQ}{rgb}{0.01,0.4,0.05} %
\def\speq#1{{\color{SPEQ}#1}}
\definecolor{SPEQv}{rgb}{0.45,0.05,0.45} %
\def\speqv#1{{\color{SPEQv}#1}}
\definecolor{SPEQb}{rgb}{0.01,0.1,0.65} %
\def\speqb#1{{\color{SPEQb}#1}}
\definecolor{SPEQr}{rgb}{0.57,0.05,0.1} %
\def\speqr#1{{\color{SPEQr}#1}}



%\def\sec#1{\newpage\section{\textcolor{SECOL}{#1}}}
\def\sec#1{\section{\textcolor{SECOL}{#1}}}
\def\ssec#1{\subsection{\textcolor{SSECOL}{#1}}}
\def\sssec#1{\subsubsection{\textcolor{SSSECOL}{#1}}}
\def\chap#1{\clearpage\color{black}\part{\textcolor{CHAPCOL}{#1}}\color{black}}

%unnumbered subsection and subsubsection for meetings
\def\usec#1{\section*{\textcolor{SECOL}{#1}}}
\def\ussec#1{\subsection*{\textcolor{SSECOL}{#1}}}
\def\usssec#1{\subsubsection*{\textcolor{SSSECOL}{#1}}}
\def\mnotes{\textcolor{SSSECOL}{\it meeting notes:} }
\def\wrong#1{\textcolor{red}{#1}\mnote{this is wrong!} }
\def\special#1{{\color{SPECOL}{\bf #1}}}
\def\break{\vskip 0.5cm}
\def\shdb#1{\vskip 0.5cm{\color{SHDCOLb}{\bf #1:}}}
\def\shdc#1{\vskip 0.5cm{\color{SPEQb}{\bf #1:}}}

\def\example#1{\vskip 0.5cm{\color{SPECOL}{\bf #1:}}}

\def\done{{\color{SPEQ}{\bf done!}}}
\def\us{^{\sss S}}

%\def\shd#1{\newpage\sec{#1}}
\def\goback{\!\!\!\!\!\!\!\!\!\!\!\!\!}
\def\secref#1{section \ref{#1}}

%%%%%%%%%%%%% My notations
\def\bay{\begin{array}}
\def\eay{\end{array}}
\def\bit{\begin{itemize}}
\def\beit{\begin{itemize}}
\def\eit{\end{itemize}}
\def\ks{_{\sss KS}}
\def\sE{ \mathcal{E} }
\def\bP{\bf{P}}
\newcommand{\dul}[1]{ \underline{\underline{#1}} }
\def\dot{\! \cdot \!}
\def\aa{\!\!\!\!\!  &&}
\def\true{^\text{true}}
\def\erf{\text{erf} }
\def\sinc{\text{sinc} }
\def\atan{\text{atan}}
\def\ln{\text{ln} }
\def\tanh{\text{tanh} }
\def\erfc{\text{erfc} }
\def\ceil{\text{ceil} }
\def\floor{\text{floor} }
\def\sech{\text{sech} }
\def\ce{_{\rm ce}}
\def\eqa{ \! &=& \! }
\def\e{_{\rm e}}
\def\p{_{\rm p}}
\def\jn{_{\rm n}}
\def\ep{_{\rm ep}}
\def\en{_{\rm en}}
\def\pp{_{\rm pp}}
\def\pn{_{\rm pn}}
\def\nn{_{\rm nn}}
\def\na{_{\rm n}}
\def\BLO{_\text{BO}}
\def\bBO{^\text{bBO}}
\def\BO{^\text{BO}}
\def\BLOm{_{\text{BO}^\mu}}
\def\BOm{^{\text{BO}^\mu}}
\def\BOmu{BO$^\mu$}
\def\emu{_{\text{e} \mu}}
\def\CM{_\text{CM}}
\def\tot{_\text{tot}}
\def\eff{_\text{eff}}
\def\bu{ \textbf{u} }
\def\bv{ \textbf{v} }
\def\rel{_\text{rel} }
\def\exact{^\text{exact}}
\def\RHF{^\text{RHF}}
\def\RPA{^\text{RPA}}
\def\NI{_\text{NI}}
\def\loc{^\text{loc}}
\def\RLDA{^\text{RLDA}}
\def\ULDA{^\text{ULDA}}
\def\SCE{^\text{KS-SCE}}
\def\HL{^\text{HL}}
\def\ion{^\text{ion}}
\def\uKS{^\text{KS}}
\def\WKB{^\text{WKB}}
\def\UHF{^\text{UHF}}
\def\SVW{^\text{vW}}
\def\SVD{\text{SVD}}
\def\diag{\text{diag}}
\newcommand{\ei}[1]{ _{{\sss e} #1} }
\newcommand{\pa}[1]{ _{{\sss p} #1} }
\newcommand{\ord}[1]{^{(#1)}}

\def\TnpW{ T\na^{\chi\phi W} }
\def\Tge{ T_{\sss ge} }
\def\Tceo{  T\ce }
\def\nceo{ n\ce }
\def\nchio{ n_\chi }
\def\nce{ \nceo(\br|\bR) }
\def\nchi{ \nchio(\dul{\bR}) }
\def\Tce{  \Tceo(\dul{\bR}) }
\def\Ich{ I_{\chi} }
\def\Tnc{ T\na^\chi }
\def\Tncp{ T\na^{\chi \phi} }
\def\Gr{[\Gamma,\rho]}
\def\srR{\{\br_i,\bR_\alpha\}}
\def\sr{\{\br_i\}}
\def\sx{\{x_i \}}
\def\srs{\{\br_i,\sigma_i \}}
\def\srp{\{\br'_i\}}
\def\sxp{\{x'_i\}}
\def\srps{\{\br'_i, \sigma'_i\}}
\def\sR{\{\bR_\alpha\}}
\def\sX{\{X_\alpha\}}
\def\apx{^\text{apx}}
\def\sRs{\{\bR_\alpha, s_\alpha\}}

\def\sDg{\begin{center}\textsc{Soli Deo Gloria!}\end{center}}
\def\dint{\int \!\!\!\! \int}
\def\tint{\int \!\!\!\! \int \!\!\!\! \int}

%integrals
\def\intr{ {\int d^3 r\,}}
\def\intrad{ \int_0^\infty dr\, 4\pi r^2\, }


%\def\dd{\!\!\!\!\!\!\!\!\! \rotatebox{314}{\vbox to 5 pt {\vspace{-18pt} \hbox to 5pt {\hspace{-18pt} $\cdots$}}}\!\!\!\!\! }
\def\dd{~ \rotatebox{320}{\hspace{-5pt}\vbox to 5 pt {\hspace{-5pt} \hbox to 5pt {$\cdots$}}}\!\! }
\def\vd{\scalebox{1}[0.7]{\rotatebox{90}{$\cdots$}}}%{\vbox to 5pt {\vspace{-8pt} \hbox to 4pt {\! $\vdots$}}}
\def\cd{\!\!\cdots\!\!}%{\vbox to 5pt {\vfil \hbox to 4pt {\!\!\!\! $\cdots$}}}
\def\nt{-2}%{\vbox to 15pt {\vspace{1pt} \hbox to 4pt {\!\!\! -2}}}
\def\th{$\frac{1}{3}$}%{\vbox to 15pt {\vspace{1pt} \hbox to 4pt {\!\!\! -2}}}
\def\nh{-$\frac{1}{2}$}

\def\Tabref#1{Table~\ref{#1}}
\def\Eqsref#1{Eqs.~\eqref{#1}}
\def\Eqref#1{Eq.~\eqref{#1}}
\def\Secref#1{Section~\ref{#1}}
\def\Figref#1{Fig.~\ref{#1}}
\def\Ref#1{Ref.~\cite{#1}}
\newcommand*\chem[1]{\ensuremath{\mathrm{#1}}}

\graphicspath{{./F/}}

\usepackage{rotating}
\RequirePackage{rotating}
%%%%%%%%%%%%%%%%%%%%%%%%%%BEGIN DOCUMENT%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\numberwithin{equation}{section}
\begin{document}
\beginsupplement

% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 
%%%%%%%%%%%%%%%%%%%TITLE AND TABLE OF CONTENTS%%%%%%%%%%%%%%%%%%%%
% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 

\sf %san serif
\coloredtitle{Asymptotics of eigenvalue sums when some turning points are complex: Supplemental Information}
\author{\color{CITECOL} Pavel Okun}
\affiliation{Department of Chemistry,
University of California, Irvine, CA 92617,  USA}
\author{\color{CITECOL} Kieron Burke}
\affiliation{Departments of Physics and Astronomy and of Chemistry, University of California, Irvine, CA 92617}
\date{\today}

%\listoftables

% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%MAIN%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 
\maketitle
\def\floor#1{{\lfloor}#1{\rfloor}}
\def\sm#1{{\langle}#1{\rangle}}
\def\dis{_{disc}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\R}{\mathbb{R}}
\def\w{^{(0)}}
\def\w{^{\rm WKB}}
\def\II{^{\rm II}}
\def\hd#1{\noindent{\bf\textcolor{red} {#1:}}}
\def\hb#1{\noindent{\bf\textcolor{blue} {#1:}}}
\def\eps{\epsilon}
\def\ew{\epsilon\w}
\def\ej{\epsilon_j}
\def\upet{^{(\eta)}}
\def\ejeta{\ej\upet}
\def\tjeta{\tj\upet}
\def\bej{{\bar \epsilon}_j}
\def\ewj{\epsilon\w_j}
\def\tj{t_j}
\def\vj{v_j}
\def\F{_{\sss F}}
\def\xt{x_{\sss T}}
\def\sc{^{\rm sc}}
\def\al{\alpha}
\def\ae{\al_e}
\def\bj{\bar j}
\def\bz{\bar\zeta}
\def\eq#1{Eq.\, (\ref{#1})}
\def\cN{{\cal N}}

\def\Lam{\Lambda}
\def\lam{\lambda}
\def\G{\Gamma}
\def\g{\gamma}
\def\eps{\epsilon}
\def\om{\omega}
\def\D{\Delta}
\def\d{\delta}
\def\r{\rho}
\def\a{\alpha}
\def\th{\theta}
\def\TH{\Theta}
\def\z{\zeta}
\def\b{\beta}
%\def\s{\sigma}

%PO's commands
\def\mbf{\mathbf}
\def\ra{\rightarrow}
\newcommand{\act}{z}
\newcommand{\cl}[1]{\lceil #1 \rceil}
\def\Ai{\mathrm{Ai}}
\def\ss{\scriptscriptstyle}
\def\cw{\textcolor{white}}
\def\cb{\textcolor{blue}}
\def\cm{\textcolor{magenta}}
\def\SC{^{\rm SC}}
\def\lf{\left}
\def\rg{\right}
\def\SWKB{_{\rm SWKB}}
\def\mc{\multicolumn}
\def\mr{\multirow}
\def\x{\times}

\def\Sig{\Sigma}

\def\n{j} %index for eigenvalues
\tableofcontents

\sec{Eigenvalues}
% Eigenvalues
\input{TableEig}

\clearpage

\sec{Coefficients}
%a
\input{Table_Num_a}
\input{Table_Analytic_a}
\input{TableActionCoeff}

\clearpage

% b 
\input{TableNumAsym_b}

\input{Table.BofA.k}

\begin{table*}[!ht]
\scalebox{0.6}{
$\begin{array}{|c|c|c|c|c|c|c|c|}
\hline
n & G_n & g_{n0} & g_{n1} & g_{n2} & g_{n3} & g_{n4} & g_{n5}\\
\hline
0 & 9 & 1 &  &  & & &  \\
1 & 1 & 1  &  &  & & & \\
2 & 1/72 & 5 & 11/192 &  & & & \\
3 & 11/972 & -1 & 93/640 &  & & & \\
4 & 17/559872 & -77 & 539/20 & 102829/86016 & & & \\
5 & 23/5038848 & 119 & -3289/48 & 28171999/430080 & & &  \\
6 & 29/1088391168 & 5083 & -661089/160 & 6734014687/716800 & 49829732957/90832896 & &\\
7 & 1/1224440064 & -43355 & 2931929/64 & -10264192781/61440 & 492349052125069/1349517312 & &\\
8 & 41/176319369216 & -164749/4 & 806113/15 & -262775969173/983040 & 787570022698313/527155200 & 45866361756966241/355140108288 &\\
9 & 47/2115832430592 & 3230513/27 & -7446461/40 & 4267944409223/3686400 & -1335041940357576377/120766464000 & 4907566420869344641093/98107454914560 &\\
10 & 53/1371059415023616 & 58397735/3 & -9015402055/256 & 89325797863511/344064 & -955865010579864937/268369920 & 1407560427696573497146789/32702484971520 & 5620192339921634510441141/1187588522115072\\
\hline
\end{array}$}
\caption{The constants for writing the $b_n = \frac{(-1)^{\floor{n/2}}}{9\pi^n} G_n \sum_{m = 0}^{\floor{n/2}} g_{n m} \lf( \frac{\g^2}{\pi}\rg)^{4m}$.  This Table is reproduced from Ref. [41].}
\label{tab:bAnalytic}
\end{table*}

\clearpage

% d
\input{TableNum_d}

\input{Table.dAB.k}

\input{Table.d.k}

\clearpage

% h
\input{Table_h_Num}

\input{Table_h_in_terms_of_a}

\input{Table.h.Analy.k}

\clearpage

% c
\input{TableNum_c}

\input{TableCAnalytic}

\clearpage

% q
\input{Table_Num_q}

\input{Table_q_Analytic}

\clearpage

\sec{Numerical values of D sums}

\begin{table}[!ht]
$\begin{array}{|c|c|c|}
\hline
j & L & D_L(z_{j}^2) \\
\hline
0  &  2 & 1.18969077220200760959320513711674634073387 \\
1  &  4 & 1.02306209111690103696010676599679697314490 \\
2  &  6 & 1.00844219769426948586428708991107637336584 \\
3  & 10 & 1.00431985323714094021023448659751750054629 \\
4  & 12 & 1.00261605751525986295095876508991910070541 \\
5  & 14 & 1.00175213109052792117656438364821563901564 \\
6  & 16 & 1.00125483342767965871637398009070330157764 \\
7  & 18 & 1.00094267928153460489963857081458647886944 \\
8  & 20 & 1.00073400154519760196140033615232528333767 \\
9  & 22 & 1.00058765314861704715613205941112351508087 \\
10 & 24 & 1.00048107613023636243572927451368204649824 \\
\hline
\end{array}$
\caption{The optimally truncated, via least addition, $D_{M'}(z_{j}^2)$ from Eq. (10) for the first 11 eigenvalues.  We give the order, $L$, at which we truncate the sum for each eigenvalue.}
\label{tab:DValues}
\end{table}

\clearpage

\sec{Subdominant Corrections to Eigenvalues and Sums}

\begin{table}[!ht]
$\begin{array}{|c|c|r|}
\hline
\n & L & \mc{1}{c|}{\eps_L\SD(\n+1/2)} \\
\hline
0  &  2 &  4.98423055820686687647434545538733033938247\x 10^{-02} \\
1  &  7 & -4.25176939431772011755051955474252988393987\x 10^{-03} \\
2  & 11 &  2.28025923532910565079832354657375019422319\x 10^{-04} \\
3  & 19 & -1.12467805686987628050920515996642836276596\x 10^{-05} \\
4  & 23 &  5.34360714254869008273523755935775013434288\x 10^{-07} \\
5  & 27 & -2.48624007875120853182790354926761733555100\x 10^{-08} \\
6  & 31 &  1.14140669578417918234184467155693160274292\x 10^{-09} \\
7  & 35 & -5.19166517060196160758140793578347160291439\x 10^{-11} \\
8  & 39 &  2.34538047637032727503413102026053294780464\x 10^{-12} \\
9  & 43 & -1.05403481094866062110589677665327759720858\x 10^{-13} \\
10 & 47 &  4.71745228714117478013995241397867506743425\x 10^{-15} \\
\hline
\end{array}$
\caption{The $\eps\SD$ values calculated via optimal truncation by least addition from Eq. (14).}
\label{tab:eigSD}
\end{table}

\begin{table}
$\begin{array}{|c|r|}
\hline
N & \mc{1}{c|}{\text{Asym. SD}} \\
\hline
0  & -4.5861712357608012537562196171048\x 10^{-02} \\
1  &  4.0338305242269564225880742990132\x 10^{-03} \\
2  & -2.1728757283280868846209404745698\x 10^{-04} \\
3  &  1.0736169257461777184477663154136\x 10^{-05} \\
4  & -5.1058976151747301455609240822557\x 10^{-07} \\
5  &  2.3770661423488993817025523540951\x 10^{-08} \\
6  & -1.0917344420694612429524356896148\x 10^{-09} \\
7  &  4.9672156636431106134615492704194\x 10^{-11} \\
8  & -2.2444929288430453313032924814494\x 10^{-12} \\
9  &  1.0088749617985260175455771250654\x 10^{-13} \\
10 & -4.5159836000018165925340723028468\x 10^{-15} \\
\hline
\end{array}$
\caption{The asymptotic approximation to $E\SD$ in Eq. (27).}
\label{tab:ESD}
\end{table}

\clearpage

\sec{Errors around the order of optimal truncation for various approximations}
\input{TableVaryWKBOrder}
\input{TableSumVaryOrder}
\end{document}

==> anc/Table.BofA.k.tex <==
\begin{table}[!ht]
$\begin{array}{|c|c|c|c|}
\hline
n & Q_n & m & k_{n m} \\
\hline
             1 & 3/2                     & 0 & 1          \\
\hline
\mr{2}{*}{2}   & \mr{2}{*}{$3^2$}        & 0 & 5           \\
               &                         & 1 & 2           \\
\hline
\mr{3}{*}{3}   & \mr{3}{*}{$3^4$}        & 0 & 88          \\ 
               &                         & 1 & 33          \\
               &                         & 2 & 6           \\
\hline
\mr{4}{*}{4}   & \mr{4}{*}{$3^5 2$}      & 0 & 1309        \\ 
               &                         & 1 & 476         \\
               &                         & 2 & 102         \\
               &                         & 3 & 12          \\
\hline
\mr{5}{*}{5}   & \mr{5}{*}{$3^6$}        & 0 & 5474        \\
               &                         & 1 & 1955        \\
               &                         & 2 & 460         \\
               &                         & 3 & 69          \\
               &                         & 4 & 6           \\
\hline
\mr{6}{*}{6}   & \mr{6}{*}{$3^8 2$}      & 0 & 294814      \\
               &                         & 1 & 104052      \\
               &                         & 2 & 26013       \\
               &                         & 3 & 4524        \\
               &                         & 4 & 522         \\
               &                         & 5 & 36          \\
\hline
\mr{7}{*}{7}   & \mr{7}{*}{$3^9$}        & 0 & 1387360     \\
               &                         & 1 & 485576      \\
               &                         & 2 & 126672      \\
               &                         & 3 & 24360       \\
               &                         & 4 & 3360        \\
               &                         & 5 & 315         \\
               &                         & 6 & 18          \\
\hline
\mr{8}{*}{8}   & \mr{8}{*}{$3^{10} 2$}   & 0 & 27018836    \\
               &                         & 1 & 9397856     \\
               &                         & 2 & 2530192     \\
               &                         & 3 & 523488      \\
               &                         & 4 & 81795       \\
               &                         & 5 & 9348        \\
               &                         & 6 & 738         \\
               &                         & 7 & 36          \\
\hline
\mr{9}{*}{9}   & \mr{9}{*}{$3^{13} 5$}   & 0 & 6073364440  \\
               &                         & 1 & 2102318460  \\
               &                         & 2 & 579949920   \\
               &                         & 3 & 126864045   \\
               &                         & 4 & 21748122    \\
               &                         & 5 & 2861595     \\
               &                         & 6 & 279180      \\
               &                         & 7 & 19035       \\
               &                         & 8 & 810         \\
\hline
\mr{10}{*}{10} & \mr{10}{*}{$3^{14} 28$} & 0 & 346648954960 \\
               &                         & 1 & 119534122400 \\
               &                         & 2 & 33618971925  \\
               &                         & 3 & 7684336440   \\
               &                         & 4 & 1415535660   \\
               &                         & 5 & 207151560    \\
               &                         & 6 & 23539950     \\
               &                         & 7 & 2003400      \\
               &                         & 8 & 120204       \\
               &                         & 9 & 4536         \\
\hline
\end{array}$
\caption{Exact values of $L_{n m} = \frac{2 \times 3^m k_{n m}}{Q_n(2\a)^{3n /2}}$.  The $L_{n m}$ are used to construct the $b_n$ in terms of the $a_n$ via Eq. (B4).}
\label{tab:BofA.k}
\end{table}

==> anc/Table.C.Anal.Q.tex <==
\begin{table*}[!ht]
$\begin{array}{|c|c|c|c|}
\hline
\mc{2}{|c|}{} & \mc{2}{c|}{Q_{n,m}}\\
\hline
n & m & \text{Num} & \text{Den} \\
\hline
0             & 0 &  1                         & 1 \\
\hline
1             & 0 & -7                         & 9 \\
\hline
\mr{2}{*}{2}  & 0 & -7                         & 324 \\
              & 1 &  77                        & 622080 \\
\hline
\mr{2}{*}{3}  & 0 &  1                         & 8748 \\
              & 1 & -7                         & 373248 \\
\hline
\mr{3}{*}{4}  & 0 & -77                        & 314928 \\
              & 1 &  539                       & 100776960 \\
              & 2 & -102829                    & 61917364224 \\
\hline
\mr{3}{*}{5}  & 0 &  119                       & 11337408 \\
              & 1 & -77                        & 1088391168 \\
              & 2 &  1                         & 557256278016 \\
\hline
\mr{4}{*}{6}  & 0 & -391                       & 1224440064 \\
              & 1 &  23023                     & 26121388032 \\
              & 2 & -1                         & 20061226008576 \\
              & 3 &  49829732957               & 127107927990337536 \\
\hline
\mr{4}{*}{7}  & 0 &  667                       & 11019960576 \\
              & 1 & -29029                     & 176319369216 \\
              & 2 &  1                         & 135413275557888 \\
              & 3 & -1                         & 285992837978259456 \\
\hline
\mr{5}{*}{8}  & 0 & -88711                     & 396718580736 \\
              & 1 &  3857                      & 4760622968832 \\
              & 2 & -19                        & 4874877920083968 \\
              & 3 &  133                       & 2573935541804335104 \\
              & 4 & -45866361756966241         & 80508959841396977565696 \\
\hline
\mr{5}{*}{9}  & 0 &  13079                     & 42845606719488 \\
              & 1 & -59983                     & 9521245937664 \\
              & 2 &  779                       & 175495605123022848 \\
              & 3 & -1                         & 12635683568857645056 \\
              & 4 &  1                         & 241526879524190932697088 \\
\hline
\mr{6}{*}{10} & 0 & -55883                     & 4627325525704704 \\
              & 1 &  2819201                   & 2056589122535424 \\
              & 2 & -1927                      & 18953525353286467584 \\
              & 3 &  47                        & 909769216957750444032 \\
              & 4 & -1                         & 3726414712658945818755072 \\
              & 5 &  5620192339921634510441141 & 2093469974254094489410049409024 \\
\hline
\end{array}$
\caption{The $Q_{n,m}$ to construct the $c_n$ analytically via Eq. (\ref{SimpC}).}
\label{tab:cAnalyticNormConst}
\end{table*}

==> anc/Table.C.Anal.q.nmj.9to10.tex <==
\begin{table*}
\renewcommand\thetable{SB12} 
\scalebox{0.8}{
$\begin{array}{|c|c|c|c|}
\hline
n & m & r & q_{n,m,r} \\
\hline
\mr{30}{*}{9} & \mr{10}{*}{0} & 0 & 661214529055 \\
              &  			  & 1 & -6525851275818 \\
              &  			  & 2 & -16101158459400 \\
              & 			  & 3 & -10592214830064 \\
              & 			  & 4 & -3264558529050 \\
              & 			  & 5 & -584170708212 \\
              & 			  & 6 & -67901357160 \\
              & 			  & 7 & -5411493360 \\
              & 			  & 8 & -289901430 \\
              & 			  & 9 & -8402940 \\
\cline{2-4}
              & \mr{8}{*}{1} & 0 & -178789666825 \\
              & 			 & 1 & 1491604187379 \\
              & 			 & 2 & 1107277161900 \\
              & 			 & 3 & 325971244170 \\
              & 			 & 4 & 53488710990 \\
              & 			 & 5 & 5541345810 \\
              & 			 & 6 & 366569280 \\
              & 			 & 7 & 12670020 \\
\cline{2-4}
              & \mr{6}{*}{2} & 0 & 3872796029966500 \\
              & 			 & 1 & -24570599504444136 \\
 			  & 			 & 2 & -9589344658522992 \\
			  & 			 & 3 & -1593331173780192 \\
			  & 			 & 4 & -143766115765965 \\
 			  & 			 & 5 & -6212899820358 \\
\cline{2-4}
 			  & \mr{4}{*}{3} & 0 & -226829254692164780500 \\
			  & 			 & 1 & 1409509175149950659925 \\
 			  & 			 & 2 & 325486938980758796640 \\
 			  & 			 & 3 & 24030754926436374786 \\
\cline{2-4}
 			  & \mr{2}{*}{4} & 0 & 22857730713392911033555 \\
 			  &  			 & 1 & -88336195575648203539674 \\
\hline
\mr{36}{*}{10} & \mr{11}{*}{0} & 0  & -14738950654477 \\
 			   & 			   & 1  & 145467196392100 \\
			   &			   & 2  & 358921820169990 \\
 			   &			   & 3  & 236150324071200 \\
			   &			   & 4  & 72821476956690 \\
			   &			   & 5  & 13058234116200 \\
			   &			   & 6  & 1529970902460 \\
			   &			   & 7  & 125531920800 \\
			   &			   & 8  & 7440803370 \\
			   &			   & 9  & 308107800 \\
			   &			   & 10 & 7110180 \\
\cline{2-4}
			   & \mr{9}{*}{1} & 0  & 1739136639086 \\
			   &			  & 1  & -14511219503760 \\
			   &			  & 2  & -10778043160416 \\
			   &			  & 3  & -3179600205600 \\
			   &			  & 4  & -525914809992 \\
			   &			  & 5  & -56091990240 \\
			   &			  & 6  & -4105575936 \\
			   &			  & 7  & -202720320 \\
			   &			  & 8  & -5439555 \\
\cline{2-4}
			   & \mr{7}{*}{2} & 0  & -3133573303974095300 \\
			   &			  & 1  & 19922353306138592400 \\
			   &  			  & 2  & 7837433256150573768 \\
			   &  			  & 3  & 1340674373366475840 \\
			   & 			  & 4  & 133846253778113415 \\
			   & 			  & 5  & 8263156761076140 \\
			   & 			  & 6  & 262832005130310 \\
\cline{2-4}
			   & \mr{5}{*}{3} & 0  & 46463411848233753425 \\
			   &			  & 1  & -297243431494207282025 \\
			   &			  & 2  & -75946952428843719216 \\
			   &			  & 3  & -8010251642145458262 \\
			   &			  & 4  & -366075961498671678 \\
\cline{2-4}
			   & \mr{3}{*}{4} & 0  & -37600967023531338650197975 \\
 			   &			  & 1  & 207590059602773278318233900 \\
			   &			  & 2  & 25336087698538322948642202 \\
\cline{2-4}
 			   & 5 			  & 0  & 1 \\
\hline
\end{array}$}
\caption{Same as Table \ref{tab:C.Anal.q.0to6} but for $n=9$ and $10$.}
\end{table*}

==> anc/Table.d.k.tex <==
\begin{table*}[!ht]
$\begin{array}{|c|c|c|c|}
\hline
n & p_n & m & t_{n m} \\
\hline
1             & 0            & 0 & 1 \\
\hline
2             & 1            & 0 & 1 \\
\hline
\mr{2}{*}{3}  & \mr{2}{*}{1} & 0 & 1 \\
              &              & 1 & 1133/8640 \\
\hline
\mr{2}{*}{4}  & \mr{2}{*}{3} & 0 & 5 \\
              &              & 1 & 1133/720 \\
\hline
\mr{3}{*}{5}  & \mr{4}{*}{3} & 0 & 7 \\
              &              & 1 & 7931/2160 \\
              &              & 2 & 7692847/2322432 \\
\hline
\mr{3}{*}{6}  & \mr{4}{*}{4} & 0 & 21 \\
              &              & 1 & 1133/72 \\
              &              & 2 & 869938199/26127360 \\
\hline
\mr{4}{*}{7}  & \mr{4}{*}{4} & 0 & 33 \\
              &              & 1 & 12463/384 \\
              &              & 2 & 19237484431/174182400 \\
              &              & 3 & 88834768437119/382588157952 \\
\hline
\mr{4}{*}{8}  & \mr{5}{*}{7} & 0 & 429 \\
              &              & 1 & 1134133/2160 \\
              &              & 2 & 1904335381/777600 \\
              &              & 3 & 1335014301312971/102478970880 \\
\hline
\mr{5}{*}{9}  &\mr{5}{*}{7}  & 0 & 715 \\
              &              & 1 & 1134133/1080 \\
              &              & 2 & 22968840271/3732480 \\
              &              & 3 & 128974728548986789/2305776844800 \\
              &              & 4 & 67889610240697984771/275078210125824 \\
\hline
\mr{5}{*}{10} & \mr{5}{*}{8} & 0 & 2431 \\
              &              & 1 & 250393/60 \\
              &              & 2 & 3018893473/103680 \\
              &              & 3 & 5125598428842788291/13450364928000 \\
              &              & 4 & 1103799635627661719029/248334495252480 \\
\hline
\end{array}$
\caption{The $t_{n m}$ and $p_n$ used to construct the $d_n$ explicitly via $d_n = 2^{-p_n} \frac{(-1)^{n+1} }{(6\pi)^n} \sum_{m = 0}^{\floor{(n-1)/2}} \lf[- \lf(\frac{\g^2}{\pi}\rg)^4\rg]^m t_{n m}$.}
\label{tab:dAnalytic}
\end{table*}

==> anc/Table.dAB.k.10.tex <==
\scalebox{0.7}{
$\begin{array}{|c|c|c|}
\hline
m & r & k_{10 m r} \\
\hline
 1              & 1  &        51 \\
\hline
\mr{2}{*}{2}    & 1  &      -360 \\
                & 2  &      2205 \\
\hline
\mr{3}{*}{3}    & 1  &      1248 \\
                & 2  &     -6708 \\
                & 3  &     26273 \\
\hline
\mr{4}{*}{4}    & 1  &    -16896 \\
                & 2  &     78144 \\
                & 3  &   -266992 \\
                & 4  &    750915 \\
\hline
\mr{5}{*}{5}    & 1  &     55296 \\
                & 2  &   -214272 \\
                & 3  &    624960 \\
                & 4  &  -1523340 \\
                & 5  &   3275181 \\
\hline
\mr{6}{*}{6}    & 1  &   -344064 \\
                & 2  &   1075200 \\
                & 3  &  -2598400 \\
                & 4  &   5359200 \\
                & 5  &  -9914520 \\
                & 6  &  16937305 \\
\hline
\mr{7}{*}{7}    & 1  &    983040 \\
                & 2  &  -2334720 \\
                & 3  &   4474880 \\
                & 4  &  -7551360 \\
                & 5  &  11704608 \\
                & 6  & -17069220 \\
                & 7  &  23774985 \\
\hline
\mr{8}{*}{8}    & 1  & -18874368 \\
                & 2  &  30670848 \\
                & 3  & -43450368 \\
                & 4  &  57028608 \\
                & 5  & -71285760 \\
                & 6  &  86136960 \\
                & 7  &-101518560 \\
                & 8  & 117380835 \\
\hline
\mr{9}{*}{9}    & 1  &  25165824 \\
                & 2  & -22020096 \\
                & 3  &  20185088 \\
                & 4  & -18923520 \\
                & 5  &  17977344 \\
                & 6  & -17228288 \\
                & 7  &  16612992 \\
                & 8  & -16093836 \\
                & 9  &  15646785 \\
\hline
\mr{10}{*}{10}  & 1  & 201326592 \\
                & 2  & -25165824 \\
                & 3  &  10485760 \\
                & 4  &  -5898240 \\
                & 5  &   3833856 \\
                & 6  &  -2715648 \\
                & 7  &   2036736 \\
                & 8  &  -1591200 \\
                & 9  &   1281800 \\
                & 10 &  -1057485 \\
\hline
\end{array}$}

==> anc/Table.dAB.k.8to9.tex <==
\scalebox{0.7}{
$\begin{array}{|c|c|c|c|c|}
\hline
n & p_n & m & r & k_{n m r} \\
\hline
\mr{36}{*}{8}   & \mr{36}{*}{22} & 1            & 1 &        39 \\
\cline{3-5}
                &                & \mr{2}{*}{2} & 1 &      -264 \\
                &                &              & 2 &      1221 \\
\cline{3-5}
                &                & \mr{3}{*}{3} & 1 &       864 \\
                &                &              & 2 &     -3348 \\
                &                &              & 3 &      9765 \\
\cline{3-5}
                &                & \mr{4}{*}{4} & 1 &    -10752 \\
                &                &              & 2 &     33600 \\
                &                &              & 3 &    -81200 \\
                &                &              & 4 &    167475 \\
\cline{3-5}
                &                & \mr{5}{*}{5} & 1 &     30720 \\
                &                &              & 2 &    -72960 \\
                &                &              & 3 &    139840 \\
                &                &              & 4 &   -235980 \\
                &                &              & 5 &    365769 \\
\cline{3-5}
                &                & \mr{6}{*}{6} & 1 &   -147456 \\
                &                &              & 2 &    239616 \\
                &                &              & 3 &   -339456 \\
                &                &              & 4 &    445536 \\
                &                &              & 5 &   -556920 \\
                &                &              & 6 &    672945 \\
\cline{3-5}
                &                & \mr{7}{*}{7} & 1 &    196608 \\
                &                &              & 2 &   -172032 \\
                &                &              & 3 &    157696 \\
                &                &              & 4 &   -147840 \\
                &                &              & 5 &    140448 \\
                &                &              & 6 &   -134596 \\
                &                &              & 7 &    129789 \\
\cline{3-5}
                &                & \mr{8}{*}{8} & 1 &   6291456 \\
                &                &              & 2 &   -786432 \\
                &                &              & 3 &    327680 \\
                &                &              & 4 &   -184320 \\
                &                &              & 5 &    119808 \\
                &                &              & 6 &    -84864 \\
                &                &              & 7 &     63648 \\
                &                &              & 8 &    -49725 \\
\hline
\mr{45}{*}{9}   & \mr{45}{*}{23} & 1            & 1 &        45 \\
\cline{3-5}
                &                & \mr{2}{*}{2} & 1 &      -312 \\
                &                &              & 2 &      1677 \\
\cline{3-5}
                &                & \mr{3}{*}{3} & 1 &      1056 \\
                &                &              & 2 &     -4884 \\
                &                &              & 3 &     16687 \\
\cline{3-5}
                &                & \mr{4}{*}{4} & 1 &    -13824 \\
                &                &              & 2 &     53568 \\
                &                &              & 3 &   -156240 \\
                &                &              & 4 &    380835 \\
\cline{3-5}
                &                & \mr{5}{*}{5} & 1 &     43008 \\
                &                &              & 2 &   -134400 \\
                &                &              & 3 &    324800 \\
                &                &              & 4 &   -669900 \\
                &                &              & 5 &   1239315 \\
\cline{3-5}
                &                & \mr{6}{*}{6} & 1 &   -245760 \\
                &                &              & 2 &    583680 \\
                &                &              & 3 &  -1118720 \\
                &                &              & 4 &   1887840 \\
                &                &              & 5 &  -2926152 \\
                &                &              & 6 &   4267305 \\
\cline{3-5}
                &                & \mr{7}{*}{7} & 1 &    589824 \\
                &                &              & 2 &   -958464 \\
                &                &              & 3 &   1357824 \\
                &                &              & 4 &  -1782144 \\
                &                &              & 5 &   2227680 \\
                &                &              & 6 &  -2691780 \\
                &                &              & 7 &   3172455 \\
\cline{3-5}
                &                & \mr{8}{*}{8} & 1 &  -6291456 \\
                &                &              & 2 &   5505024 \\
                &                &              & 3 &  -5046272 \\
                &                &              & 4 &   4730880 \\
                &                &              & 5 &  -4494336 \\
                &                &              & 6 &   4307072 \\
                &                &              & 7 &  -4153248 \\
                &                &              & 8 &   4023459 \\
\cline{3-5}
                &                & \mr{9}{*}{9} & 1 & -25165824 \\
                &                &              & 2 &   3145728 \\
                &                &              & 3 &  -1310720 \\
                &                &              & 4 &    737280 \\
                &                &              & 5 &   -479232 \\
                &                &              & 6 &    339456 \\
                &                &              & 7 &   -254592 \\
                &                &              & 8 &    198900 \\
                &                &              & 9 &   -160225 \\
\hline
\end{array}$}


==> anc/Table.dAB.k.tex <==
\begin{table*}[!ht]
\scalebox{0.7}{
$\begin{array}{|c|c|c|c|c|}
\hline
n & p_n & m & r & k_{n m r} \\
\hline
1               & 1                & 1            & 1 &      -3 \\
\hline
\mr{3}{*}{2}    & \mr{3}{*}{4}     & 1            & 1 &       3 \\
\cline{3-5}
                &                  & \mr{2}{*}{2} & 1 &      24 \\
                &                  &              & 2 &      -3 \\
\hline
\mr{6}{*}{3}    & \mr{6}{*}{5}     & 1            & 1 &       9 \\
\cline{3-5}
                &                  & \mr{2}{*}{2} & 1 &     -24 \\
                &                  &              & 2 &      21 \\
\cline{3-5}
                &                  & \mr{3}{*}{3} & 1 &     -96 \\
                &                  &              & 2 &      12 \\
                &                  &              & 3 &      -5 \\
\hline
\mr{10}{*}{4}   & \mr{10}{*}{10}   & 1            & 1 &      15 \\
\cline{3-5}
                &                  & \mr{2}{*}{2} & 1 &     -72 \\
                &                  &              & 2 &     117 \\
\cline{3-5}
                &                  & \mr{3}{*}{3} & 1 &      96 \\
                &                  &              & 2 &     -84 \\
                &                  &              & 3 &      77 \\
\cline{3-5}
                &                  & \mr{4}{*}{4} & 1 &    1536 \\
                &                  &              & 2 &    -192 \\
                &                  &              & 3 &      80 \\
                &                  &              & 4 &     -45 \\
\hline
\mr{15}{*}{5}   & \mr{15}{*}{11}   & 1            & 1 &      21 \\
\cline{3-5}
                &                  & \mr{2}{*}{2} & 1 &    -120 \\
                &                  &              & 2 &     285 \\
\cline{3-5}
                &                  & \mr{3}{*}{3} & 1 &     288 \\
                &                  &              & 2 &    -468 \\
                &                  &              & 3 &     663 \\
\cline{3-5}
                &                  & \mr{4}{*}{4} & 1 &   -1536 \\
                &                  &              & 2 &    1344 \\
                &                  &              & 3 &   -1232 \\
                &                  &              & 4 &    1155 \\
\cline{3-5}
                &                  & \mr{5}{*}{5} & 1 &   -6144 \\
                &                  &              & 2 &     768 \\
                &                  &              & 3 &    -320 \\
                &                  &              & 4 &     180 \\
                &                  &              & 5 &    -117 \\
\hline
\mr{21}{*}{6}   & \mr{21}{*}{14}   & 1            & 1 &      27 \\
\cline{3-5}
                &                  & \mr{2}{*}{2} & 1 &    -168 \\
                &                  &              & 2 &     525 \\
\cline{3-5}
                &                  & \mr{3}{*}{3} & 1 &     480 \\
                &                  &              & 2 &   -1140 \\
                &                  &              & 3 &    2185 \\
\cline{3-5}
                &                  & \mr{4}{*}{4} & 1 &   -4608 \\
                &                  &              & 2 &    7488 \\
                &                  &              & 3 &  -10608 \\
                &                  &              & 4 &   13923 \\
\cline{3-5}
                &                  & \mr{5}{*}{5} & 1 &    6144 \\
                &                  &              & 2 &   -5376 \\
                &                  &              & 3 &    4928 \\
                &                  &              & 4 &   -4620 \\
                &                  &              & 5 &    4389 \\
\cline{3-5}
                &                  & \mr{6}{*}{6} & 1 &   49152 \\
                &                  &              & 2 &   -6144 \\
                &                  &              & 3 &    2560 \\
                &                  &              & 4 &   -1440 \\
                &                  &              & 5 &     936 \\
                &                  &              & 6 &    -663 \\
\hline
\mr{28}{*}{7}   & \mr{28}{*}{15}   & 1            & 1 &      33 \\
\cline{3-5}
                &                  & \mr{2}{*}{2} & 1 &    -216 \\
                &                  &              & 2 &     837 \\
\cline{3-5}
                &                  & \mr{3}{*}{3} & 1 &     672 \\
                &                  &              & 2 &   -2100 \\
                &                  &              & 3 &    5075 \\
\cline{3-5}
                &                  & \mr{4}{*}{4} & 1 &   -7680 \\
                &                  &              & 2 &   18240 \\
                &                  &              & 3 &  -34960 \\
                &                  &              & 4 &   58995 \\
\cline{3-5}
                &                  & \mr{5}{*}{5} & 1 &   18432 \\
                &                  &              & 2 &  -29952 \\
                &                  &              & 3 &   42432 \\
                &                  &              & 4 &  -55692 \\
                &                  &              & 5 &   69615 \\
\cline{3-5}
                &                  & \mr{6}{*}{6} & 1 &  -49152 \\
                &                  &              & 2 &   43008 \\
                &                  &              & 3 &  -39424 \\
                &                  &              & 4 &   36960 \\
                &                  &              & 5 &  -35112 \\
                &                  &              & 6 &   33649 \\
\cline{3-5}
                &                  & \mr{7}{*}{7} & 1 & -196608 \\
                &                  &              & 2 &   24576 \\
                &                  &              & 3 &  -10240 \\
                &                  &              & 4 &    5760 \\
                &                  &              & 5 &   -3744 \\
                &                  &              & 6 &    2652 \\
                &                  &              & 7 &   -1989 \\
\hline
\end{array}$}
\input{Table.dAB.k.8to9}
\input{Table.dAB.k.10}
\caption{This table yields the exact $F_{n m r} = (-1)^n \sqrt{\a^{3(m-n)}/2^{3n+p_m}}\, k_{n m r}$, which give the $d_n$ in terms of the $a_n$ and $b_n$ via Eq. (B6).  For all $n$ $k_{n 0 0} = 1$.  Also $p_0 = 0$ and $p_{10} = 26$.}
\label{tab:d_ab}
\end{table*}

==> anc/Table.h.Analy.k.tex <==
\begin{table*}[!ht]
$\begin{array}{|c|c|c|c|}
\hline
n & Q_n & m & g_{n m} \\
\hline
0            & 1                                      & 0 & 6 \pi \\
\hline
1            & 1                                      & 0 & -\pi \\
\hline
2            & 12                                     & 0 & \pi-4 \\
\hline
3            & 216                                    & 0 & 30-\pi \\
\hline
\mr{2}{*}{4} & \mr{2}{*}{$10368 \pi^5$}               & 0 & 2 \pi ^4 [480+(\pi-96) \pi] \\
             &                                        & 1 & 11 \\
\hline
\mr{2}{*}{5} & \mr{2}{*}{$622080 \pi^5$}              & 0 & -4 \pi ^4 [5280+(\pi-220) \pi ] \\
             &                                        & 1 & 1023 \\
\hline
\mr{2}{*}{6} & \mr{2}{*}{$5598720 \pi^6$}             & 0 & \pi^4 \{\pi [27720 + (\pi - 420) \pi] - 147840\} \\
             &                                        & 1 & 231 (93-7 \pi ) \\
\hline
\mr{2}{*}{7} & \mr{2}{*}{$940584960 \pi^6$}           & 0 & 4 \pi^4 \{2199120 - \pi [99960 + (\pi - 714) \pi]\} \\
             &                                        & 1 & 77 (299 \pi -19992) \\
\hline
\mr{3}{*}{8} & \mr{3}{*}{$361184624640 \pi^{11}$}     & 0 & 32 \pi^8 \{87964800 + \pi (\pi [285600+(\pi - 1120)\pi] - 15993600)\} \\
             &                                        & 1 & -7392 \pi^4 [133280 + \pi (67 \pi - 11960)] \\
             &                                        & 2 & -43702325 \\
\hline
\mr{3}{*}{9} & \mr{3}{*}{$19503969730560 \pi^{11}$}   & 0 & -32 \pi ^8 \{1655337600+\pi(\pi[695520+(\pi - 1656) \pi]-78825600)\} \\
             &                                        & 1 & 11088 \pi ^4 [1650480+\pi  (101 \pi -36984)] \\
             &                                        & 2 & -5831603793 \\
\hline
\mr{3}{*}{10}& \mr{3}{*}{$1170238183833600 \pi^{12}$} & 0 & 32 \pi^8 \{\pi [15370992000 + \pi (\pi [1506960 + (\pi - 2340) \pi] -
                                                            301392000)] - 86077555200\} \\
             &                                        & 1 & 14784 \pi^4 \{107281200 - \pi [10817820 + \pi (152 \pi - 98475)]\} \\
             &                                        & 2 & 9 (6734014687 \pi -168468554020) \\
\hline
\end{array}$
\caption{The exact $h_n = \frac{1}{6 \pi Q_n} \sum_{m = 0}^{\floor{n/4}} g_{n m} \g^{8m}$ values.}
\label{tab:hAnalytic}
\end{table*}

==> anc/TableActionCoeff.tex <==
\begin{table}[!ht]
\scalebox{0.6}{
$\begin{array}{|c|c|c|c|c|c|}
\hline
n & m & h_{n m} & \b_{n m} & h_{n+1,m} & \b_{n+1,m}\\
\hline
\mr{3}{*}{2}   & 0  & 1  &  5                                 & 0 & -15 \\
               & 1  & 1  &  3                                 & 1 & -27 \\
               & 2  & 0  &  0                                 & 1 & -3 \\
\hline
\mr{4}{*}{4}   & 0  & 3  & -1105                              & 0 &  1695 \\
               & 1  & 2  & -663                               & 1 &  5085 \\
               & 2  & 3  & -339                               & 0 &  1026 \\
               & 3  & 2  & -3                                 & 1 &  183 \\
\hline
\mr{6}{*}{6}   & 0  & 4  &  414125                            & 0 & -472200 \\
               & 1  & 4  &  745425                            & 0 & -991620 \\
               & 2  & 4  &  411807                            & 2 & -2783655 \\
               & 3  & 4  &  72003                             & 3 & -1482333 \\
               & 4  & 1  &  279                               & 1 & -30213 \\
               & 5  & 0  &  0                                 & 3 & -1125 \\
\hline
\mr{7}{*}{8}   & 0  & 7  & -1282031525                        & 0 &  242183775 \\
               & 1  & 5  & -769218915                         & 1 &  1307792385 \\
               & 2  & 6  & -1309784193                        & 1 &  1309208985 \\
               & 3  & 3  & -59030685                          & 2 &  1195302885 \\
               & 4  & 7  & -133259805                         & 2 &  245632779 \\
               & 5  & 5  & -1270125                           & 2 &  19025361 \\
               & 6  & 5  & -2259                              & 2 &  322875  \\
\hline
\mr{9}{*}{10}  & 0  & 8  &  1683480621875                     & 0 & -198147676875 \\
               & 1  & 8  &  5050441865625                     & 1 & -1307774667375 \\
               & 2  & 7  &  2906215577115                     & 0 & -850525792155 \\
               & 3  & 7  &  1608516428001                     & 2 & -2215233100245 \\
               & 4  & 8  &  877578556635                      & 3 & -1514950290315 \\
               & 5  & 8  &  107795124945                      & 4 & -521051651091 \\
               & 6  & 6  &  1149165855                        & 4 & -39029897259 \\
               & 7  & 6  &  7775973                           & 4 & -896364225 \\
               & 8  & 0  &  0                                 & 4 & -1947375 \\
\hline
\mr{10}{*}{12} & 0  & 10 & -6718940277925125                  & 0 &  236869405180500 \\
               & 1  & 9  & -12094092500265225                 & 0 &  923790680203950 \\
               & 2  & 10 & -35087514532179465                 & 0 &  1478540642750820 \\
               & 3  & 9  & -13145122230291663                 & 0 &  1253451684627285 \\
               & 4  & 10 & -10840741540025859                 & 4 &  9699776263059975 \\
               & 5  & 9  & -1211960628282915                  & 5 &  5372585515629225 \\
               & 6  & 10 & -270172953308475                   & 2 &  101367611128359 \\
               & 7  & 9  & -6185820878865                     & 4 &  29664178933599 \\
               & 8  & 8  & -36476078301                       & 4 &  820844217225 \\
               & 9  & 7  & -7796277                           & 5 &  9168548625 \\
\hline
\mr{12}{*}{14} & 0  & 11 &  18962375127249928125              & 0 & -389616942676537500 \\
               & 1  & 11 &  79641975534449698125              & 0 & -1753276242044418750 \\
               & 2  & 11 &  139408731621746078625             & 0 & -3331899937689160050 \\
               & 3  & 11 &  131951468918137428585             & 0 & -3483339073562046720 \\
               & 4  & 11 &  73314413381448097227              & 2 & -8751228555415953915 \\
               & 5  & 11 &  24306644435312436723              & 3 & -6774563883273647175 \\
               & 6  & 11 &  4678881922950432435               & 6 & -12766988178649565235 \\
               & 7  & 11 &  485308177639627275                & 7 & -3488001530534142813 \\
               & 8  & 9  &  5837824849337145                  & 0 & -1958941075095954 \\
               & 9  & 9  &  95185955417427                    & 6 & -3940950046985775 \\
               & 10 & 5  &  13765136193                       & 6 & -36346512879225 \\
               & 11 & 0  &  0                                 & 7 & -55085194125 \\
\hline
\mr{13}{*}{16} & 0  & 15 & -575440151532675686278125          & 0 & 844097335215098919375 \\
               & 1  & 12 & -345264090919605411766875          & 1 & 8609792819194008977625 \\
               & 2  & 13 & -1415816009984447362360125         & 1 & 18944115674048484898275 \\
               & 3  & 11 & -405117948332959217570025          & 2 & 47124307505929254894195 \\
               & 4  & 14 & -2271655218574552381662735         & 3 & 72955475745396433550325 \\
               & 5  & 8  & -15734637384698230729299           & 4 & 72967622303350748309985 \\
               & 6  & 13 & -140876706167746254163647          & 5 & 47414037492407776412475 \\
               & 7  & 11 & -6029809415307042368265            & 6 & 19641996598864475451195 \\
               & 8  & 15 & -9466948716243617126925            & 6 & 2479525940882069502489 \\
               & 9  & 12 & -59056313896848453885              & 5 & 87922908810647850393 \\
               & 10 & 12 & -1194732873880501221               & 3 & 758359088382325275 \\
               & 11 & 10 & -1465252331444181                  & 6 & 77129766093768975 \\
               & 12 & 11 & -440780211405                      & 6 & 183586390214625 \\
\hline
\mr{15}{*}{18} & 0  & 16 &  2824650747089425586152484375      & 0 & -2329896471102350138203125 \\
               & 1  & 16 &  15253114034282898165223415625     & 1 & -26560819770566791575515625 \\
               & 2  & 14 &  8962218708408279012965821875      & 1 & -66408380156431092180684375 \\
               & 3  & 14 &  12037097807676834994382158125     & 1 & -95793913497035798008528425 \\
               & 4  & 15 &  20402156697392380199935884525     & 2 & -176464698144974099104278195 \\
               & 5  & 15 &  11370339766947244262789322675     & 3 & -217014300676187455171728375 \\
               & 6  & 14 &  2107511053740623236455954261      & 2 & -45254868642694448448927615 \\
               & 7  & 14 &  514414248550848521925343659       & 4 & -51021602204763628847836125 \\
               & 8  & 16 &  320568097510659981999168855       & 7 & -76120345271597706404420085 \\
               & 9  & 16 &  30099680613168442180338825        & 8 & -18026640750211258964286681 \\
               & 10 & 13 &  193108558150711180896525          & 8 & -1264692207546601870565709 \\
               & 11 & 13 &  4562032403798021559267            & 7 & -23424949863775646291025 \\
               & 12 & 12 &  17607525453165335139              & 6 & -186610006358507704275 \\
               & 13 & 12 &  17629721383557285                 & 8 & -3334058907673648725 \\
               & 14 & 0  &  0                                 & 8 & -1102027252816125 \\
\hline
\mr{16}{*}{20} & 0  & 18 & -34846299923271027303905764459375  & 0 &  7982322432441532563075684375 \\
               & 1  & 17 & -104538899769813081911717293378125 & 1 &  100577262648763310294753623125 \\
               & 2  & 18 & -554101080726888055998921479405625 & 0 &  140817953273447264283235525500 \\
               & 3  & 17 & -427203420458215625218356777307125 & 1 &  462304855841998138828056037425 \\
               & 4  & 17 & -424991795182127332160223243959775 & 3 &  1976296094581464241686214934985 \\
               & 5  & 16 & -142960891137020917161335532343233 & 4 &  2888903038760151219665124511815 \\
               & 6  & 17 & -132635656222747471778421973692105 & 0 &  92279282449320631322903764260 \\
               & 7  & 16 & -21240778594401517343353144648929  & 2 &  132608379346222489393206193245 \\
               & 8  & 18 & -18530648765562341168546344180299  & 7 &  1062806956285521881259642166875 \\
               & 9  & 17 & -1335579126308922606873032987145   & 8 &  363219722456634799310301146505 \\
               & 10 & 18 & -241967021345882731513296783189    & 5 &  5098635722556771487174831527 \\
               & 11 & 17 & -6349188535732704774197483865      & 8 &  2836521325580179936283761059 \\
               & 12 & 15 & -42166127517040384427123523        & 7 &  55575365550609909735748935 \\
               & 13 & 14 & -221731883523034170402681          & 8 &  2095733015764960178015775 \\
               & 14 & 14 & -535691570519652576885             & 6 &  3533273075796511619025 \\
               & 15 & 13 & -17633793609271701                 & 8 &  16760795964881617125 \\
\hline
\end{array}$}
\caption{Exact values of $k_n^{(m)} = \b_{n m}/2^{h_{n m}}$.  The $k_n^{(m)}$ are given by the recursion relation in Eq. (A3).}
\label{tab:ActionAnalytic}
\end{table}

















==> anc/TableActionCoeff_k.tex <==
\begin{table}[!ht]
\renewcommand\thetable{SA1} 
\scalebox{0.7}{
$\begin{array}{|c|c|c|c|}
\hline
n & m & p_{n,m} & (-1)^{n/2+1}2^{p_{n,m}} k_n^{(m)} \\
\hline
\mr{4}{*}{4}   & 0  & 3  & 1105 \\
               & 1  & 2  & 663 \\
               & 2  & 3  & 339 \\
               & 3  & 2  & 3 \\
\hline
\mr{5}{*}{6}   & 0  & 4  & 414125 \\
               & 1  & 4  & 745425 \\
               & 2  & 4  & 411807 \\
               & 3  & 4  & 72003 \\
               & 4  & 1  & 279 \\
\hline
\mr{7}{*}{8}   & 0  & 7  & 1282031525 \\
               & 1  & 5  & 769218915 \\
               & 2  & 6  & 1309784193 \\
               & 3  & 3  & 59030685 \\
               & 4  & 7  & 133259805 \\
               & 5  & 5  & 1270125 \\
               & 6  & 5  & 2259 \\
\hline
\mr{8}{*}{10}  & 0  & 8  & 1683480621875 \\
               & 1  & 8  & 5050441865625 \\
               & 2  & 7  & 2906215577115 \\
               & 3  & 7  & 1608516428001 \\
               & 4  & 8  & 877578556635 \\
               & 5  & 8  & 107795124945 \\
               & 6  & 6  & 1149165855 \\
               & 7  & 6  & 7775973 \\
\hline
\mr{10}{*}{12} & 0  & 10 & 6718940277925125 \\
               & 1  & 9  & 12094092500265225 \\
               & 2  & 10 & 35087514532179465 \\
               & 3  & 9  & 13145122230291663 \\
               & 4  & 10 & 10840741540025859 \\
               & 5  & 9  & 1211960628282915 \\
               & 6  & 10 & 270172953308475 \\
               & 7  & 9  & 6185820878865 \\
               & 8  & 8  & 36476078301 \\
               & 9  & 7  & 7796277 \\
\hline
\mr{11}{*}{14} & 0  & 11 & 18962375127249928125 \\
               & 1  & 11 & 79641975534449698125 \\
               & 2  & 11 & 139408731621746078625 \\
               & 3  & 11 & 131951468918137428585 \\
               & 4  & 11 & 73314413381448097227 \\
               & 5  & 11 & 24306644435312436723 \\
               & 6  & 11 & 4678881922950432435 \\
               & 7  & 11 & 485308177639627275 \\
               & 8  & 9  & 5837824849337145 \\
               & 9  & 9  & 95185955417427 \\
               & 10 & 5  & 13765136193 \\
\hline
\mr{13}{*}{16} & 0  & 15 & 575440151532675686278125 \\
               & 1  & 12 & 345264090919605411766875 \\
               & 2  & 13 & 1415816009984447362360125 \\
               & 3  & 11 & 405117948332959217570025 \\
               & 4  & 14 & 2271655218574552381662735 \\
               & 5  & 8  & 15734637384698230729299 \\
               & 6  & 13 & 140876706167746254163647 \\
               & 7  & 11 & 6029809415307042368265 \\
               & 8  & 15 & 9466948716243617126925 \\
               & 9  & 12 & 59056313896848453885 \\
               & 10 & 12 & 1194732873880501221 \\
               & 11 & 10 & 1465252331444181 \\
               & 12 & 11 & 440780211405 \\
\hline
\mr{14}{*}{18} & 0  & 16 & 2824650747089425586152484375 \\
               & 1  & 16 & 15253114034282898165223415625 \\
               & 2  & 14 & 8962218708408279012965821875 \\
               & 3  & 14 & 12037097807676834994382158125 \\
               & 4  & 15 & 20402156697392380199935884525 \\
               & 5  & 15 & 11370339766947244262789322675 \\
               & 6  & 14 & 2107511053740623236455954261 \\
               & 7  & 14 & 514414248550848521925343659 \\
               & 8  & 16 & 320568097510659981999168855 \\
               & 9  & 16 & 30099680613168442180338825 \\
               & 10 & 13 & 193108558150711180896525 \\
               & 11 & 13 & 4562032403798021559267 \\
               & 12 & 12 & 17607525453165335139 \\
               & 13 & 12 & 17629721383557285 \\
\hline
\mr{16}{*}{20} & 0  & 18 & 34846299923271027303905764459375 \\
               & 1  & 17 & 104538899769813081911717293378125 \\
               & 2  & 18 & 554101080726888055998921479405625 \\
               & 3  & 17 & 427203420458215625218356777307125 \\
               & 4  & 17 & 424991795182127332160223243959775 \\
               & 5  & 16 & 142960891137020917161335532343233 \\
               & 6  & 17 & 132635656222747471778421973692105 \\
               & 7  & 16 & 21240778594401517343353144648929 \\
               & 8  & 18 & 18530648765562341168546344180299 \\
               & 9  & 17 & 1335579126308922606873032987145 \\
               & 10 & 18 & 241967021345882731513296783189 \\
               & 11 & 17 & 6349188535732704774197483865 \\
               & 12 & 15 & 42166127517040384427123523 \\
               & 13 & 14 & 221731883523034170402681 \\
               & 14 & 14 & 535691570519652576885 \\
               & 15 & 13 & 17633793609271701 \\
\hline
\end{array}$}
\caption{The $k_n^{(m)}$ action coefficients to tenth order.}
\end{table}

==> anc/TableActionCoeff_q.tex <==
\begin{table}[!ht]
\renewcommand\thetable{SA2} 
\scalebox{0.7}{
$\begin{array}{|c|c|c|c|}
\hline
n & m & p & (-1)^{\floor{n/2}} 2^{p_{n,m}} k_n^{(m)} \\
\hline
\mr{4}{*}{5}   & 0 & 1 & 1695 \\
               & 1 & 1 & 5085 \\
               & 2 & 1 & 1026 \\
               & 3 & 1 & 183 \\
\hline
\mr{5}{*}{7}   & 0  & 1 & 472200 \\
               & 1  & 1 & 991620 \\
               & 2  & 2 & 2783655 \\
               & 3  & 3 & 1482333 \\
               & 4  & 1 & 30213 \\
\hline
\mr{7}{*}{9}   & 0  & 1 & 242183775 \\
               & 1  & 1 & 1307792385 \\
               & 2  & 1 & 1309208985 \\
               & 3  & 2 & 1195302885 \\
               & 4  & 2 & 245632779 \\
               & 5  & 2 & 19025361 \\
               & 6  & 2 & 322875 \\
\hline
\mr{8}{*}{11}  & 0  & 1 & 198147676875 \\
               & 1  & 1 & 1307774667375 \\
               & 2  & 1 & 850525792155 \\
               & 3  & 2 & 2215233100245 \\
               & 4  & 3 & 1514950290315 \\
               & 5  & 4 & 521051651091 \\
               & 6  & 4 & 39029897259 \\
               & 7  & 4 & 896364225 \\
\hline
\mr{10}{*}{13} & 0  & 1 & 236869405180500 \\
               & 1  & 1 & 923790680203950 \\
               & 2  & 1 & 1478540642750820 \\
               & 3  & 1 & 1253451684627285 \\
               & 4  & 4 & 9699776263059975 \\
               & 5  & 5 & 5372585515629225 \\
               & 6  & 2 & 101367611128359 \\
               & 7  & 4 & 29664178933599 \\
               & 8  & 4 & 820844217225 \\
               & 9  & 5 & 9168548625 \\
\hline
\mr{11}{*}{15} & 0  & 1 & 389616942676537500 \\
               & 1  & 1 & 1753276242044418750 \\
               & 2  & 1 & 3331899937689160050 \\
               & 3  & 1 & 3483339073562046720 \\
               & 4  & 2 & 8751228555415953915 \\
               & 5  & 3 & 6774563883273647175 \\
               & 6  & 6 & 12766988178649565235 \\
               & 7  & 7 & 3488001530534142813 \\
               & 8  & 1 & 1958941075095954 \\
               & 9  & 6 & 3940950046985775 \\
               & 10 & 6 & 36346512879225 \\
\hline
\mr{13}{*}{17} & 0  & 1 & 844097335215098919375 \\
               & 1  & 1 & 8609792819194008977625 \\
               & 2  & 1 & 18944115674048484898275 \\
               & 3  & 2 & 47124307505929254894195 \\
               & 4  & 3 & 72955475745396433550325 \\
               & 5  & 4 & 72967622303350748309985 \\
               & 6  & 5 & 47414037492407776412475 \\
               & 7  & 6 & 19641996598864475451195 \\
               & 8  & 6 & 2479525940882069502489 \\
               & 9  & 5 & 87922908810647850393 \\
               & 10 & 3 & 758359088382325275 \\
               & 11 & 6 & 77129766093768975 \\
               & 12 & 6 & 183586390214625 \\
\hline
\mr{14}{*}{19} & 0  & 1 & 2329896471102350138203125 \\
               & 1  & 1 & 26560819770566791575515625 \\
               & 2  & 1 & 66408380156431092180684375 \\
               & 3  & 1 & 95793913497035798008528425 \\
               & 4  & 2 & 176464698144974099104278195 \\
               & 5  & 3 & 217014300676187455171728375 \\
               & 6  & 2 & 45254868642694448448927615 \\
               & 7  & 4 & 51021602204763628847836125 \\
               & 8  & 7 & 76120345271597706404420085 \\
               & 9  & 8 & 18026640750211258964286681 \\
               & 10 & 8 & 1264692207546601870565709 \\
               & 11 & 7 & 23424949863775646291025 \\
               & 12 & 6 & 186610006358507704275 \\
               & 13 & 8 & 3334058907673648725 \\
\hline
\mr{16}{*}{21} & 0  & 1 & 7982322432441532563075684375 \\
               & 1  & 1 & 100577262648763310294753623125 \\
               & 2  & 1 & 140817953273447264283235525500 \\
               & 3  & 1 & 462304855841998138828056037425 \\
               & 4  & 3 & 1976296094581464241686214934985 \\
               & 5  & 4 & 2888903038760151219665124511815 \\
               & 6  & 1 & 92279282449320631322903764260 \\
               & 7  & 2 & 132608379346222489393206193245 \\
               & 8  & 7 & 1062806956285521881259642166875 \\
               & 9  & 8 & 363219722456634799310301146505 \\
               & 10 & 5 & 5098635722556771487174831527 \\
               & 11 & 8 & 2836521325580179936283761059 \\
               & 12 & 7 & 55575365550609909735748935 \\
               & 13 & 8 & 2095733015764960178015775 \\
               & 14 & 6 & 3533273075796511619025 \\
               & 15 & 8 & 16760795964881617125 \\
\hline
\end{array}$}
\caption{The $q_n^{(m)}$ action coefficients to tenth order.}
\label{tab:action.b}
\end{table}

==> anc/TableAsym_b.tex <==
\begin{table}[!ht]
$\begin{array}{|c|c|}
\hline
n & b_n^{(0)}/b_n \\
\hline
 1 & 1.21585 \\
 2 & 1.23513 \\
 3 & 1.50009 \\
 4 & 0.96457 \\
 5 & 1.12356 \\
 6 & 1.01382 \\
 7 & 1.10480 \\
 8 & 0.99673 \\
 9 & 1.06856 \\
10 & 1.00082 \\
11 & 1.05600 \\
12 & 0.99972 \\
13 & 1.04567 \\
14 & 1.00000 \\
15 & 1.03900 \\
16 & 0.99994 \\
17 & 1.03391 \\
18 & 0.99996 \\
19 & 1.03003 \\
20 & 0.99996 \\
21 & 1.02694 \\
22 & 0.99997 \\
23 & 1.02442 \\
24 & 0.99997 \\
25 & 1.02234 \\
26 & 0.99998 \\
27 & 1.02058 \\
28 & 0.99998 \\
\hline
\end{array}$
\caption{We }
\label{tab:asym_b}
\end{table}

==> anc/TableCAnalytic.tex <==
\begin{table*}[!ht]
\renewcommand{\arraystretch}{1.4}
\scalebox{0.77}{
$\begin{array}{|c|c|c|c|}
\hline
n & m & Q_{n m} & t_{n m r} \\
\hline
0             & 0 & 1 & 1\\
\hline
1             & 0 & -\frac{7}{9} & \frac{1}{6}, -1 \\
\hline
\mr{2}{*}{2}  & 0 & -\frac{7}{324}    & \frac{7}{180}, -\frac{1}{3}, -\frac{1}{2} \\
\cline{2-4}
              & 1 & \frac{77}{622080} & 1 \\
\hline
\mr{2}{*}{3}  & 0 & \frac{1}{8748}    & \frac{31}{36}, -\frac{49}{6}, -\frac{35}{2}, -7 \\
\cline{2-4}
              & 1 & -\frac{7}{373248} & \frac{11}{9}, -\frac{31}{5} \\
\hline
\mr{3}{*}{4}  & 0 & -\frac{77}{314928}          & \frac{127}{720}, -\frac{31}{18}, -\frac{49}{12}, -\frac{7}{3}, -\frac{7}{16} \\
\cline{2-4}
              & 1 & \frac{539}{100776960}       & \frac{77}{36}, -\frac{31}{2}, -7 \\
\cline{2-4}
              & 2 & -\frac{102829}{61917364224} & 1 \\
\hline
\mr{3}{*}{5}  & 0 & \frac{119}{11337408}   &\frac{2555}{648},-\frac{1397}{36},-\frac{1705}{18},-\frac{539}{9},-\frac{385}{24}, -\frac{7}{4}\\
\cline{2-4}
              & 1 & -\frac{77}{1088391168} & \frac{5797}{36}, -\frac{25823}{20}, -833, -\frac{299}{2}\\
\cline{2-4}
              & 2 & \frac{1}{557256278016} & \frac{8740465}{6}, -\frac{28171999}{5} \\
\hline
\mr{4}{*}{6}  & 0 & -\frac{391}{1224440064} & \frac{1414477}{6480}, -\frac{232505}{108}, -\frac{127127}{24}, -\frac{31031}{9}, -\frac{49049}{48},
                    -\frac{637}{4}, -\frac{91}{8} \\
\cline{2-4}
              & 1 & \frac{23023}{26121388032} & \frac{23749}{1080}, -\frac{16337}{90}, -\frac{5831}{45}, -\frac{299}{9}, -\frac{67}{20}\\
\cline{2-4}
              & 2 & -\frac{1}{20061226008576} & \frac{3658758649}{36}, -\frac{8423427701}{15}, -\frac{6734014687}{50} \\
\cline{2-4}
              & 3 & \frac{49829732957}{127107927990337536} & 1 \\
\hline
\mr{4}{*}{7}  & 0 & \frac{667}{11019960576} & \frac{974729}{324}, -\frac{24046109}{810}, -\frac{3952585}{54}, -\frac{2161159}{45}, 
                   -\frac{527527}{36}, -\frac{75803}{30}, -\frac{1547}{6}, -13  \\
\cline{2-4}                   
              & 1 & -\frac{29029}{176319369216} & \frac{199801}{648}, -\frac{1539367}{600}, -\frac{84847}{45}, -\frac{48139}{90}, 
                   -\frac{1541}{20}, -\frac{101}{20}\\
\cline{2-4}                   
              & 2 & \frac{1}{135413275557888} & \frac{469889146493}{252}, -\frac{1709955823303}{150}, -\frac{195286425923}{50}, 
                   -\frac{10264192781}{25} \\
\cline{2-4}                   
              & 3 & -\frac{1}{285992837978259456} & \frac{1445062255753}{3}, -\frac{492349052125069}{260} \\
\hline
\mr{5}{*}{8}  & 0 & -\frac{88711}{396718580736} & \frac{118518239}{38880}, -\frac{4873645}{162}, -\frac{24046109}{324}, 
                    -\frac{3952585}{81}, -\frac{2161159}{144}, -\frac{47957}{18}, -\frac{10829}{36}, -\frac{65}{3}, -\frac{13}{16} \\
\cline{2-4}                                       
              & 1 & \frac{3857}{4760622968832} & \frac{6083665577}{25920}, -\frac{563638621}{288}, -\frac{347946599}{240}, 
                    -\frac{30485741}{72}, -\frac{10797787}{160}, -\frac{101101}{16}, -\frac{1463}{5} \\
\cline{2-4}                                       
              & 2 & -\frac{19}{4874877920083968} & \frac{1925029729181}{144}, -\frac{7572661503199}{90}, -\frac{9569034870227}{300}, 
                    -\frac{71849349467}{15}, -\frac{96812199169}{320} \\
\cline{2-4}                                       
              & 3 & \frac{133}{2573935541804335104} & \frac{10115435790271}{72}, -\frac{492349052125069}{624}, 
                    -\frac{41451053826227}{325} \\
\cline{2-4}                                       
              & 4 & -\frac{45866361756966241}{80508959841396977565696} & 1 \\
\hline
\mr{5}{*}{9}  & 0 & \frac{13079}{42845606719488} & \frac{132242905811}{11664}, -\frac{362547293101}{3240}, -\frac{14908480055}{54}, 
                    -\frac{73557047431}{405}, -\frac{12090957515}{216}, -\frac{600998671}{60}, -\frac{20957209}{18}, -\frac{278369}{3}, 
                    -\frac{39767}{8}, -\frac{1729}{12} \\
\cline{2-4}                                                           
              & 1 & -\frac{59983}{9521245937664} & \frac{7151586673}{46656}, -\frac{497201395793}{388800}, -\frac{3690923873}{3888}, 
                     -\frac{3621902713}{12960}, -\frac{198106337}{4320}, -\frac{20523503}{4320}, -\frac{42427}{135}, -\frac{869}{80} \\
\cline{2-4}                                                            
              & 2 & \frac{779}{175495605123022848} & \frac{38727960299665}{648}, -\frac{341258326450613}{900}, -\frac{66592671239743}{450}, 
                     -\frac{5532399908959}{225}, -\frac{1064934190859}{480}, -\frac{38351233459}{400} \\
\cline{2-4}                                                            
              & 3 & -\frac{1}{12635683568857645056} & \frac{34896808414179197}{72}, -\frac{18793455668666008799}{6240}, 
                    -\frac{226032596514415831}{325}, -\frac{1335041940357576377}{26000} \\
\cline{2-4}                                                           
              & 4 & \frac{1}{241526879524190932697088} & \frac{20685729152391774691}{18}, -\frac{4907566420869344641093}{1105} \\
\hline
\mr{6}{*}{10} & 0 & -\frac{55883}{4627325525704704} & \frac{14738950654477}{7776}, -\frac{36366799098025}{1944}, -\frac{19940101120555}{432}, 
                    -\frac{819966403025}{27}, -\frac{4045637608705}{432}, -\frac{60454787575}{36}, -\frac{4722132415}{24}, 
                    -\frac{48430525}{3}, -\frac{15310295}{16}, -\frac{475475}{12},  -\frac{7315}{8} \\
\cline{2-4}                                                           
              & 1 & \frac{2819201}{2056589122535424} & \frac{869568319543}{186624}, -\frac{100772357665}{2592}, 
                    -\frac{112271282921}{3888}, -\frac{33120835475}{3888}, -\frac{811596929}{576}, -\frac{64921285}{432}, 
                    -\frac{296989}{27}, -\frac{4345}{8}, -\frac{22385}{1536} \\
\cline{2-4}                                                           
              & 2 & -\frac{1927}{18953525353286467584} & \frac{156678665198704765}{9072}, -\frac{11858543634606305}{108}, 
                    -\frac{5183487603274189}{120}, -\frac{66501705028099}{9}, -\frac{141636247384247}{192}, -\frac{728673435721}{16}, 
                    -\frac{46354850993}{32} \\
\cline{2-4}                                                           
              & 3 & \frac{47}{909769216957750444032} & \frac{714821720742057745}{144}, -\frac{59448686298841456405}{1872}, 
                    -\frac{1582228175600910817}{195}, -\frac{1335041940357576377}{1560}, -\frac{20337553416592871}{520} \\
\cline{2-4}                                                           
              & 4 & -\frac{1}{3726414712658945818755072} & \frac{4861146350812067052385}{36}, -\frac{1153278108904295990656855}{1547}, 
                    -\frac{1407560427696573497146789}{15470} \\
\cline{2-4}                                                           
              & 5 & \frac{5620192339921634510441141}{2093469974254094489410049409024} & 1 \\
\hline
\end{array}$}
\caption{The $Q_{n m}$ and $t_{n m r}$, from $r = 0$ on the left to $r = n - 2m$ on the right, to construct the exact form of the $c_n$ via $c_n = \sum_{m = 0}^{\floor{n/2}} Q_{n m} \lf(\frac{\g^4}{\pi^3}\rg)^{2m} \sum_{r = 0}^{n - 2m} \frac{t_{n m r}}{\pi^r}$.}
\label{tab:cAnalytic}
\end{table*}

==> anc/TableCAnalyticBU.tex <==
\begin{table*}[!ht]
{\renewcommand{\arraystretch}{1.4}
\scalebox{0.77}{
$\begin{array}{|c|c|c|c|}
\hline
\text{n} & \text{m} & Q_{n,m} & t_{n,m,r} \\
\hline
0             & 0 & 1 & 1\\
\hline
1             & 0 & -\frac{7}{9} & \frac{1}{6}, -1 \\
\hline
\mr{2}{*}{2}  & 0 & -\frac{7}{324}    & \frac{7}{180}, -\frac{1}{3}, -\frac{1}{2} \\
\cline{2-4}
              & 1 & \frac{77}{622080} & 1 \\
\hline
\mr{2}{*}{3}  & 0 & \frac{1}{8748}    & \frac{31}{36}, -\frac{49}{6}, -\frac{35}{2}, -7 \\
              & 1 & -\frac{7}{373248} & \frac{11}{9}, -\frac{31}{5} \\
\hline
\mr{3}{*}{4}  & 0 & -\frac{77}{314928}          & \frac{127}{720}, -\frac{31}{18}, -\frac{49}{12}, -\frac{7}{3}, -\frac{7}{16} \\
              & 1 & \frac{539}{100776960}       & \frac{77}{36}, -\frac{31}{2}, -7 \\
              & 2 & -\frac{102829}{61917364224} & 1 \\
\hline
\mr{3}{*}{5}  & 0 & \frac{119}{11337408}   &\frac{2555}{648},-\frac{1397}{36},-\frac{1705}{18},-\frac{539}{9},-\frac{385}{24}, -\frac{7}{4}\\
              & 1 & -\frac{77}{1088391168} & \frac{5797}{36}, -\frac{25823}{20}, -833, -\frac{299}{2}\\
              & 2 & \frac{1}{557256278016} & \frac{8740465}{6}, -\frac{28171999}{5} \\
\hline
\mr{4}{*}{6}  & 0 & -\frac{391}{1224440064} & \frac{1414477}{6480}, -\frac{232505}{108}, -\frac{127127}{24}, -\frac{31031}{9}, -\frac{49049}{48},
                    -\frac{637}{4}, -\frac{91}{8} \\
              & 1 & \frac{23023}{26121388032} & \frac{23749}{1080}, -\frac{16337}{90}, -\frac{5831}{45}, -\frac{299}{9}, -\frac{67}{20}\\
              & 2 & -\frac{1}{20061226008576} & \frac{3658758649}{36}, -\frac{8423427701}{15}, -\frac{6734014687}{50} \\
              & 3 & \frac{49829732957}{127107927990337536} & 1 \\
\hline
\mr{4}{*}{7}  & 0 & \frac{667}{11019960576} & \frac{974729}{324}, -\frac{24046109}{810}, -\frac{3952585}{54}, -\frac{2161159}{45}, 
                   -\frac{527527}{36}, -\frac{75803}{30}, -\frac{1547}{6}, -13  \\
              & 1 & -\frac{29029}{176319369216} & \frac{199801}{648}, -\frac{1539367}{600}, -\frac{84847}{45}, -\frac{48139}{90}, 
                   -\frac{1541}{20}, -\frac{101}{20}\\
              & 2 & \frac{1}{135413275557888} & \frac{469889146493}{252}, -\frac{1709955823303}{150}, -\frac{195286425923}{50}, 
                   -\frac{10264192781}{25} \\
              & 3 & -\frac{1}{285992837978259456} & \frac{1445062255753}{3}, -\frac{492349052125069}{260} \\
\hline
\mr{5}{*}{8}  & 0 & -\frac{88711}{396718580736} & \frac{118518239}{38880}, -\frac{4873645}{162}, -\frac{24046109}{324}, 
                    -\frac{3952585}{81}, -\frac{2161159}{144}, -\frac{47957}{18}, -\frac{10829}{36}, -\frac{65}{3}, -\frac{13}{16} \\
              & 1 & \frac{3857}{4760622968832} & \frac{6083665577}{25920}, -\frac{563638621}{288}, -\frac{347946599}{240}, 
                    -\frac{30485741}{72}, -\frac{10797787}{160}, -\frac{101101}{16}, -\frac{1463}{5} \\
              & 2 & -\frac{19}{4874877920083968} & \frac{1925029729181}{144}, -\frac{7572661503199}{90}, -\frac{9569034870227}{300}, 
                    -\frac{71849349467}{15}, -\frac{96812199169}{320} \\
              & 3 & \frac{133}{2573935541804335104} & \frac{10115435790271}{72}, -\frac{492349052125069}{624}, 
                    -\frac{41451053826227}{325} \\
              & 4 & -\frac{45866361756966241}{80508959841396977565696} & 1 \\
\hline
\mr{5}{*}{9}  & 0 & \frac{13079}{42845606719488} & \frac{132242905811}{11664}, -\frac{362547293101}{3240}, -\frac{14908480055}{54}, 
                    -\frac{73557047431}{405}, -\frac{12090957515}{216}, -\frac{600998671}{60}, -\frac{20957209}{18}, -\frac{278369}{3}, 
                    -\frac{39767}{8}, -\frac{1729}{12} \\
              & 1 & -\frac{59983}{9521245937664} & \frac{7151586673}{46656}, -\frac{497201395793}{388800}, -\frac{3690923873}{3888}, 
                     -\frac{3621902713}{12960}, -\frac{198106337}{4320}, -\frac{20523503}{4320}, -\frac{42427}{135}, -\frac{869}{80} \\
              & 2 & \frac{779}{175495605123022848} & \frac{38727960299665}{648}, -\frac{341258326450613}{900}, -\frac{66592671239743}{450}, 
                     -\frac{5532399908959}{225}, -\frac{1064934190859}{480}, -\frac{38351233459}{400} \\
              & 3 & -\frac{1}{12635683568857645056} & \frac{34896808414179197}{72}, -\frac{18793455668666008799}{6240}, 
                    -\frac{226032596514415831}{325}, -\frac{1335041940357576377}{26000} \\
              & 4 & \frac{1}{241526879524190932697088} & \frac{20685729152391774691}{18}, -\frac{4907566420869344641093}{1105} \\
\hline
\mr{6}{*}{10} & 0 & -\frac{55883}{4627325525704704} & \frac{14738950654477}{7776}, -\frac{36366799098025}{1944}, -\frac{19940101120555}{432}, 
                    -\frac{819966403025}{27}, -\frac{4045637608705}{432}, -\frac{60454787575}{36}, -\frac{4722132415}{24}, 
                    -\frac{48430525}{3}, -\frac{15310295}{16}, -\frac{475475}{12},  -\frac{7315}{8} \\
              & 1 & \frac{2819201}{2056589122535424} & \frac{869568319543}{186624}, -\frac{100772357665}{2592}, 
                    -\frac{112271282921}{3888}, -\frac{33120835475}{3888}, -\frac{811596929}{576}, -\frac{64921285}{432}, 
                    -\frac{296989}{27}, -\frac{4345}{8}, -\frac{22385}{1536} \\
              & 2 & -\frac{1927}{18953525353286467584} & \frac{156678665198704765}{9072}, -\frac{11858543634606305}{108}, 
                    -\frac{5183487603274189}{120}, -\frac{66501705028099}{9}, -\frac{141636247384247}{192}, -\frac{728673435721}{16}, 
                    -\frac{46354850993}{32} \\
              & 3 & \frac{47}{909769216957750444032} & \frac{714821720742057745}{144}, -\frac{59448686298841456405}{1872}, 
                    -\frac{1582228175600910817}{195}, -\frac{1335041940357576377}{1560}, -\frac{20337553416592871}{520} \\
              & 4 & -\frac{1}{3726414712658945818755072} & \frac{4861146350812067052385}{36}, -\frac{1153278108904295990656855}{1547}, 
                    -\frac{1407560427696573497146789}{15470} \\
              & 5 & \frac{5620192339921634510441141}{2093469974254094489410049409024} & 1 \\
\hline
\end{array}$}
\caption{The $Q_{n,m}$ and $t_{n,m,r}$, from $r = 0$ on the left to $r = n - 2m$ on the right, to construct the exact form of the $c_n$ via .}
\label{tab:cAnalytic}
\end{table*}

==> anc/TableEig.tex <==
\begin{table}[!ht]
$\begin{array}{|c|r|}
\hline
j & \multicolumn{1}{c|}{\eps_j} \\      
\hline
0  &  0.53018104524209144982352300834633177275760 \\
1  &  1.89983651490069708439154709425628447888303 \\
2  &  3.72784896899336919607829567359288374406891 \\
3  &  5.82237275568908101042518664068546821827544 \\
4  &  8.13091300942511296894747721519230676712229 \\
5  & 10.61918645911797001207485555679431818835242 \\
6  & 13.26423559184125909590691409184061396448786 \\
7  & 16.04929885548416331713605321916594834377996 \\
8  & 18.96150051351699257325818927595497722773812 \\
9  & 21.99057904864486539265905687641368239738974 \\
10 & 25.12812725834145951987229405263137996805062 \\
11 & 28.36710702758651802365083551672587875609325 \\
12 & 31.70152349335944748604674246147231780864901 \\
13 & 35.12619731430829544456542596900956718356056 \\
14 & 38.63660024099198285472718722061650648880103 \\
15 & 42.22873313747097946444416863827981122051197 \\
16 & 45.89903340449556703492441333126139251356587 \\
17 & 49.64430333024663982290990336326178369064809 \\
18 & 53.46165369086626282653755106808336737954231 \\
19 & 57.34845869249258776907546415989160724528593 \\
\hline
\end{array}$
\caption{The first 20 pure quartic oscillator eigenvalues to 41 decimal places.}
\label{tab:Eigval}
\end{table}

==> anc/TableNumAsym_b.tex <==
\begin{table}[!ht]
$\begin{array}{|c|r|c|}
\hline
n & \mc{1}{c|}{b_n} & b_n^{(0)}/b_n \\
\hline
 1 &  3.53677651315322968375297251938920804521021\x 10^{-02} & 1.21585 \\
 2 & -3.52757974603240779527798660562848180940543\x 10^{-03} & 1.23513 \\
 3 & -1.76573136624867263375487673126352345148337\x 10^{-03} & 1.50009 \\
 4 &  4.17346679176858537601845980900054974124880\x 10^{-03} & 0.96457 \\
 5 &  1.01647123399439225205212047477031314209397\x 10^{-02} & 1.12356 \\
 6 & -5.13619769136635109670728870540874481175095\x 10^{-02} & 1.01382 \\
 7 & -3.15183964877448712212911755606882413598667\x 10^{-01} & 1.10480 \\
 8 &  3.22116431265501199919113306264651423075312\x 10^{+00} & 0.99673 \\
 9 &  3.65319376282964661904539477714309610019881\x 10^{+01} & 1.06856 \\
10 & -6.04650988282779519207847612525148962946397\x 10^{+02} & 1.00082 \\
11 & -1.10319536576633255373825916579076802010361\x 10^{+04} & 1.05600 \\
12 &  2.72741388211749935769796984845460035133242\x 10^{+05} & 0.99972 \\
13 &  7.29197603419999458540045477799823024110112\x 10^{+06} & 1.04567 \\
14 & -2.51085438932196876460262341065016153562272\x 10^{+08} & 1.00000 \\
15 & -9.25548043601312939511399556609167374878884\x 10^{+09} & 1.03900 \\
16 &  4.23867889238715163104101068582384871097086\x 10^{+11} & 0.99994 \\
17 &  2.06016817414781657861611239199570534055591\x 10^{+13} & 1.03391 \\
18 & -1.21077864121985306084822641612630152989770\x 10^{+15} & 0.99996 \\
19 & -7.50308853699023684279947983031151071596994\x 10^{+16} & 1.03003 \\
20 &  5.50503953283028370523466192741320419521591\x 10^{+18} & 0.99996 \\
21 &  4.23639325207303038652232859642465806445865\x 10^{+20} & 1.02694 \\
22 & -3.79538665379652489174702122538738181190499\x 10^{+22} & 0.99997 \\
23 & -3.55103481572159908709931906530794375875297\x 10^{+24} & 1.02442 \\
24 &  3.81492799480193328147134590175269720654167\x 10^{+26} & 0.99997 \\
25 &  4.26470899813701385907421587844098826495984\x 10^{+28} & 1.02234 \\
26 & -5.41166033446124008107321892316786108482744\x 10^{+30} & 0.99998 \\
27 & -7.12387451934855724689843551991069397734520\x 10^{+32} & 1.02058 \\
28 &  1.05417564323142615113006634271153288001297\x 10^{+35} & 0.99998 \\
\hline
\end{array}$
\caption{Numerical values of the $b_n$, which give the explicit WKB series in Eq. (5), to 41 digits.  The last column compares the exact $b_n$ values with their asymptotic approximation in Eq. (6).}
\label{tab:Num_b}
\end{table}

==> anc/TableNum_c.tex <==
\begin{table}[!ht]
$\begin{array}{|c|r|}
\hline
n & \mc{1}{c|}{c_n} \\
\hline
 1 &  1.17944726291096448233078446727614933535085\x 10^{-01} \\
 2 &  6.39077474796375366451850842951416918524144\x 10^{-03} \\
 3 &  1.03675702806414760059219882091930942208790\x 10^{-05} \\
 4 & -1.97226511600549458503666082187799307538380\x 10^{-03} \\
 5 & -4.86694050487757568373042259940080517047086\x 10^{-05} \\
 6 &  1.50965280369047159733930354203092833818820\x 10^{-02} \\
 7 & -6.97054075345556195252246329090616719314337\x 10^{-05} \\
 8 & -6.68371053228458019429511472968151115334940\x 10^{-01} \\
 9 & -1.86494255234506336166320574531666229334062\x 10^{-04} \\
10 &  9.79533535411728250523705144441142112776687\x 10^{+01} \\
11 & -1.39839311290861523428068486954070576940001\x 10^{+00} \\
12 & -3.61362180351829014915240621887349192511260\x 10^{+04} \\
13 &  7.38668958473160239410288125224917332127443\x 10^{+02} \\
14 &  2.81639805963020641346728485705318266199421\x 10^{+07} \\
15 & -8.44279195711396475276123993961178739753387\x 10^{+05} \\
16 & -4.12130736413128318543855361335597904416641\x 10^{+10} \\
17 &  1.58098224553429117655132176372684829495017\x 10^{+09} \\
18 &  1.03895638436584746773533127245933909730320\x 10^{+14} \\
19 & -4.90133115037087291611650836467390215521149\x 10^{+12} \\
20 & -4.22717191368861803176338616399811919154655\x 10^{+17} \\
21 &  2.36190054559465286139104782926048204440689\x 10^{+16} \\
22 &  2.63712812430711501836016847863208653914038\x 10^{+21} \\
23 & -1.70429128208943016784587065790137274891368\x 10^{+20} \\
24 & -2.42044383383465857884458301532507733090014\x 10^{+25} \\
25 &  1.77600135096418641273154463060196607621952\x 10^{+24} \\
26 &  3.15909236030099036707500009560473737989013\x 10^{+29} \\
27 & -2.59467903239770540141867964171991166869814\x 10^{+28} \\
28 & -5.69837442491996752476222647928352807354021\x 10^{+33} \\
\hline
\end{array}$
\caption{The numerical values of the $c_n$ coefficients, which give the SWKB series in Eq. (22), to 41 digits.}
\label{tab:Num_c}
\end{table}

==> anc/TableNum_d.tex <==
\begin{table}[!ht]
$\begin{array}{|c|r|}
\hline
n & \mc{1}{c|}{d_n} \\
\hline
 1 &  5.30516476972984452562945877908381206781532\x 10^{-02} \\
 2 & -1.40723866169913571449832587791288387367165\x 10^{-03} \\
 3 & -2.92610816150069702048751686651006160480135\x 10^{-03} \\
 4 &  4.72635700202806631625444374163569886120650\x 10^{-04} \\
 5 &  1.62885739242618857628458916250358560313060\x 10^{-02} \\
 6 & -4.35208266176235077609804204965234431325618\x 10^{-03} \\
 7 & -4.93511306697509977766971434505689733052969\x 10^{-01} \\
 8 &  1.83786361502101200039248554596044949342692\x 10^{-01} \\
 9 &  5.66111995043547768782598779317755827066568\x 10^{+01} \\
10 & -2.70568338810005304843925443667071382417864\x 10^{+01} \\
11 & -1.69841745646257053792754299570681106627840\x 10^{+04} \\
12 &  9.91617488845049103114217596708295657491709\x 10^{+03} \\
13 &  1.11781465021883055829639207480389924504009\x 10^{+07} \\
14 & -7.71137611256000633185960540115604130416494\x 10^{+06} \\
15 & -1.41442866979148650522278987954899830821158\x 10^{+10} \\
16 &  1.12576929630097604227796467269211285874210\x 10^{+10} \\
17 &  3.14107077955640001208488665874981530814073\x 10^{+13} \\
18 & -2.83322245036128221781659359820216770038182\x 10^{+13} \\
19 & -1.14190685372103645054948983384680628715441\x 10^{+17} \\
20 &  1.15112962564761721795886093582606835253174\x 10^{+17} \\
21 &  6.43811661481286836966883486983276222020667\x 10^{+20} \\
22 & -7.17313224724368450463828857510718241950178\x 10^{+20} \\
23 & -5.39018018576942789798413700366368124634275\x 10^{+24} \\
24 &  6.57741762808966180684452859638881544950535\x 10^{+24} \\
25 &  6.46709152102475510497375679625802843014014\x 10^{+28} \\
26 & -8.57765723618388578110225793648971662510800\x 10^{+28} \\
27 & -1.07937639102202752333594356400745049710563\x 10^{+33} \\
28 &  1.54615452721359328246781362142523426616067\x 10^{+33} \\
\hline
\end{array}$
\caption{Numerical values of the $d_n$ coefficients of Eq. (10) to 41 digits.}
\label{tab:Num_d}
\end{table}

==> anc/TableSumVaryOrder.tex <==
\begin{table*}[!ht]
$\begin{array}{|c|c|r|r|r|}
\hline
\mc{2}{|c}{} & \mc{3}{|c|}{\text{Error}} \\
\hline
N & M & \mc{1}{c|}{\text{SWKB}} & \mc{1}{c|}{\text{CSWKB}} & \mc{1}{c|}{\text{Hyper}} \\
\hline
\mr{5}{*}{5}  & 10 & -2.37643\x 10^{-08} &  6.39009\x 10^{-12} &  3.16565\x 10^{-13} \\
              & 11 & -2.37643\x 10^{-08} &  6.37835\x 10^{-12} &  3.15656\x 10^{-13} \\
              & 12 & -2.37764\x 10^{-08} & -5.75696\x 10^{-12} &  1.81445\x 10^{-12} \\
              & 13 & -2.37764\x 10^{-08} & -5.74704\x 10^{-12} &  1.81034\x 10^{-12} \\
              & 14 & -2.37613\x 10^{-08} &  9.38587\x 10^{-12} & -8.33870\x 10^{-12} \\
\hline
\mr{5}{*}{6}  & 12 &  1.09166\x 10^{-09} & -7.54974\x 10^{-14} & -5.19280\x 10^{-15} \\
              & 13 &  1.09166\x 10^{-09} & -7.53647\x 10^{-14} & -5.18497\x 10^{-15} \\
              & 14 &  1.09180\x 10^{-09} &  6.51118\x 10^{-14} & -1.42534\x 10^{-14} \\
              & 15 &  1.09180\x 10^{-09} &  6.49948\x 10^{-14} & -1.42274\x 10^{-14} \\
              & 16 &  1.09164\x 10^{-09} & -9.36185\x 10^{-14} &  6.07308\x 10^{-14} \\
\hline
\mr{5}{*}{7}  & 14 & -4.96713\x 10^{-11} &  8.93029\x 10^{-16} &  7.33246\x 10^{-17} \\
              & 15 & -4.96713\x 10^{-11} &  8.91385\x 10^{-16} &  7.31437\x 10^{-17} \\
              & 16 & -4.96729\x 10^{-11} & -7.46380\x 10^{-16} &  1.14050\x 10^{-16} \\
              & 17 & -4.96729\x 10^{-11} & -7.45098\x 10^{-16} &  1.13863\x 10^{-16} \\
              & 18 & -4.96712\x 10^{-11} &  9.74480\x 10^{-16} & -4.83323\x 10^{-16} \\
\hline
\mr{5}{*}{8}  & 18 &  2.24450\x 10^{-12} &  8.64582\x 10^{-18} & -8.91165\x 10^{-19} \\
              & 19 &  2.24450\x 10^{-12} &  8.63167\x 10^{-18} & -8.89917\x 10^{-19} \\
              & 20 &  2.24448\x 10^{-12} & -1.04281\x 10^{-17} &  4.09494\x 10^{-18} \\
              & 21 &  2.24448\x 10^{-12} & -1.04115\x 10^{-17} &  4.08861\x 10^{-18} \\
              & 22 &  2.24451\x 10^{-12} &  1.86180\x 10^{-17} & -1.39214\x 10^{-17} \\
\hline
\mr{5}{*}{9}  & 20 & -1.00888\x 10^{-13} & -1.01186\x 10^{-19} &  6.15646\x 10^{-21} \\
              & 21 & -1.00888\x 10^{-13} & -1.01030\x 10^{-19} &  6.14869\x 10^{-21} \\
              & 22 & -1.00887\x 10^{-13} &  1.13499\x 10^{-19} & -3.66415\x 10^{-20} \\
              & 23 & -1.00887\x 10^{-13} &  1.13327\x 10^{-19} & -3.65911\x 10^{-20} \\
              & 24 & -1.00888\x 10^{-13} & -1.86781\x 10^{-19} &  1.11856\x 10^{-19} \\
\hline
\mr{5}{*}{10} & 22 &  4.51598\x 10^{-15} &  1.20126\x 10^{-21} & -2.04314\x 10^{-23} \\
              & 23 &  4.51598\x 10^{-15} &  1.19954\x 10^{-21} & -2.03952\x 10^{-23} \\
              & 24 &  4.51598\x 10^{-15} & -1.24213\x 10^{-21} &  3.52168\x 10^{-22} \\
              & 25 &  4.51598\x 10^{-15} & -1.24033\x 10^{-21} &  3.51755\x 10^{-22} \\
              & 26 &  4.51599\x 10^{-15} &  1.94646\x 10^{-21} & -9.29020\x 10^{-22} \\
\hline
\end{array}$
\caption{How the SWKB [Eq. (22)], CSWKB [Eq. (28)], and hyperasymptotic [Eq. (29)] energies vary with order.  For all the approximations we vary the order around the even order of least addition for SWKB.}
\label{tab:VarySWKBOrder}
\end{table*}

==> anc/TableVaryWKBOrder.tex <==
\begin{table*}[!ht]
$\begin{array}{|c|c|c|r|r|r|}
\hline
\mc{3}{|c|}{} & \mc{3}{c|}{\text{Error}} \\
\hline
j & M & M' & \mc{1}{c|}{\text{WKB}} & \mc{1}{c|}{\text{CWKB}} & \mc{1}{c|}{\eps_{L-1}\WKB + \eps_{M'}\SD} \\
\hline
\mr{5}{*}{5}  & 11 & 25 &  2.4857439\x 10^{-08} & -4.9613663\x 10^{-12} & -3.3805929\x 10^{-14} \\
              & 12 & 26 &  2.4862367\x 10^{-08} & -3.3805755\x 10^{-14} & -3.3805743\x 10^{-14} \\
              & 13 & 27 &  2.4866722\x 10^{-08} &  4.3213208\x 10^{-12} & -3.3805755\x 10^{-14} \\
              & 14 & 28 & 2.4861765\x 10^{-08}  & -6.3605332\x 10^{-13} & -3.3805994\x 10^{-14} \\
              & 15 & 29 &  2.4855724\x 10^{-08} & -6.6769826\x 10^{-12} & -3.3806373\x 10^{-14} \\
\hline
\mr{5}{*}{6}  & 13 & 29 & -1.1413480\x 10^{-09} &  5.8688085\x 10^{-14} &  1.0688828\x 10^{-15} \\
              & 14 & 30 & -1.1414056\x 10^{-09} &  1.0688829\x 10^{-15} &  1.0688829\x 10^{-15} \\
              & 15 & 31 & -1.1414559\x 10^{-09} & -4.9202168\x 10^{-14} &  1.0688829\x 10^{-15} \\
              & 16 & 32 & -1.1414014\x 10^{-09} &  5.2885839\x 10^{-15} &  1.0688828\x 10^{-15} \\
              & 17 & 33 & -1.1413387\x 10^{-09} &  6.7974250\x 10^{-14} &  1.0688826\x 10^{-15} \\
\hline
\mr{5}{*}{7}  & 15 & 33 &  5.1915956\x 10^{-11} & -6.9542603\x 10^{-16} & -1.8636461\x 10^{-17} \\
              & 16 & 34 &  5.1916633\x 10^{-11} & -1.8636461\x 10^{-17} & -1.8636461\x 10^{-17} \\
              & 17 & 35 &  5.1917218\x 10^{-11} &  5.6615805\x 10^{-16} & -1.8636461\x 10^{-17} \\
              & 18 & 36 &  5.1916607\x 10^{-11} & -4.4844240\x 10^{-17} & -1.8636461\x 10^{-17} \\
              & 19 & 37 &  5.1915934\x 10^{-11} & -7.1796910\x 10^{-16} & -1.8636461\x 10^{-17} \\
\hline
\mr{5}{*}{8}  & 17 & 37 & -2.3453722\x 10^{-12} &  8.2487009\x 10^{-18} &  2.7529485\x 10^{-19} \\
              & 18 & 38 & -2.3453802\x 10^{-12} &  2.7529485\x 10^{-19} &  2.7529485\x 10^{-19} \\
              & 19 & 39 & -2.3453870\x 10^{-12} & -6.5635279\x 10^{-18} &  2.7529485\x 10^{-19} \\
              & 20 & 40 & -2.3453801\x 10^{-12} &  3.8133805\x 10^{-19} &  2.7529485\x 10^{-19} \\
              & 21 & 41 & -2.3453727\x 10^{-12} &  7.7784440\x 10^{-18} &  2.7529485\x 10^{-19} \\
\hline
\mr{5}{*}{9}  & 20 & 41 &  1.0540348\x 10^{-13} & -3.7822120\x 10^{-21} &  7.6509652\x 10^{-20} \\
              & 21 & 42 &  1.0540356\x 10^{-13} &  7.6509652\x 10^{-20} &  7.6509652\x 10^{-20} \\
              & 22 & 43 &  1.0540348\x 10^{-13} & -3.1950767\x 10^{-21} &  7.6509652\x 10^{-20} \\
              & 23 & 44 &  1.0540340\x 10^{-13} & -8.5824701\x 10^{-20} &  7.6509652\x 10^{-20} \\
              & 24 & 45 &  1.0540349\x 10^{-13} &  1.2535630\x 10^{-20} &  7.6509652\x 10^{-20} \\
\hline
\mr{5}{*}{10} & 22 & 45 & -4.7174522\x 10^{-15} &  4.9915530\x 10^{-23} & -8.9559882\x 10^{-22} \\
              & 23 & 46 & -4.7174532\x 10^{-15} & -8.9559882\x 10^{-22} & -8.9559882\x 10^{-22} \\
              & 24 & 47 & -4.7174523\x 10^{-15} &  2.5743333\x 10^{-23} & -8.9559882\x 10^{-22} \\
              & 25 & 48 & -4.7174513\x 10^{-15} &  9.5995525\x 10^{-22} & -8.9559882\x 10^{-22} \\
              & 26 & 49 & -4.7174524\x 10^{-15} & -1.1529099\x 10^{-22} & -8.9559882\x 10^{-22} \\
\hline
\end{array}$
\caption{The effect of varying the WKB order $M$ in Eqs. (5) \& (15), when approximating eigenvalues.  We calculate the subdominant correction from Eq. (14).  We vary $M$ around the order of optimal truncation via least addition, i.e. from $L-2$ to $L + 2$.  In the last column we keep $M$ fixed at $L - 1$ and vary the order of the subdominant correction from $M' = L - 2$ to $L + 2$.}
\label{tab:VaryWKBOrd}
\end{table*}

==> anc/Table_Analytic_a.tex <==
\begin{table*}[!ht]
\begin{tabular}{|c|c|c|c|}
\hline
$n$ & $p_n$ & $l_n$ & $k_n$ \\      
\hline
1  & 2   & 1   & -3 \\
2  & 9   & 1   &  11  \\
3  & 11  & 5   &  4697 \\
4  & 19  & 7   & -1170195 \\
5  & 21  & 1   & -53352893  \\
6  & 28  & 11  &  122528437805 \\
7  & 30  & 13  &  111267380793177 \\
8  & 39  & 1   & -15168742752828973 \\
9  & 41  & 17  & -355551233582125312545 \\
10 & 48  & 19  &  291157089685769931700559 \\
11 & 50  & 1   &  33475547989327752820474611 \\
12 & 58  & 69  & -5122261970274624999190381273637 \\
13 & 60  & 25  & -5880501324247971990184665597563193 \\
14 & 67  & 3   &  1099098152354797471067971156751945725 \\
15 & 69  & 29  &  46088250967707030420298436581845312064569 \\
16 & 79  & 31  & -821492823683019155454173965639590251580672675 \\
17 & 81  & 1   & -150780077967480130755832616092731868698927522489 \\
18 & 88  & 1   &  405164300695037828279520928163036387727976768116105 \\
19 & 90  & 37  &  108317012648026942903386914638255410623464583259298380435 \\
20 & 98  & 1   & -19711787821728055236321686070825368709206985572900140845915 \\
21 & 100 & 41  & -7228612752096796108130619005742789281887769084469843939816343931 \\
22 & 107 & 43  &  31255443556722496241668245986603096470086980248323628641592233691755 \\
23 & 109 & 5   &  39419976434342742317008441255340791396603989056753318185174343002409111 \\
24 & 118 & 47  & -7344837288473172027052212004321320027998623445687561837682548693750403819975 \\
25 & 120 & 7   & -14146516619967537788099399224549329185689570015293499543540143860474909795571579 \\
26 & 127 & 1   &  11851957219017473817390003253898160007504967904864927337956139967867712717420236025 \\
27 & 129 & 53  &  9548532590293074145391628258280448686048147750089961351657036562840799168683740155978923 \\
28 & 137 & 1   & -2468343066983529738651133976858499791974673754482893416205160897916904488706522462241790585 \\
\hline
\end{tabular}
\caption{Exact values of $a_n = k_n s_n/(2^{p_n}l_n)$ where $s_n = 1$ for $n$ even and $2\pi^2/\g^4$ for $n$ odd.}
\label{tab:A2nWKB}
\end{table*}

==> anc/Table_Num_a.tex <==
\begin{table}[!ht]
$\begin{array}{|c|r|c|}
\hline
n & \mc{1}{c|}{a_n} & a_n^{(0)}/a_n \\      
\hline
 1 & -8.56774839458369297578062417276906256147064 \x 10^{-02} & 1.21585 \\
 2 &  2.14843750000000000000000000000000000000000 \x 10^{-02} & 1.58680 \\
 3 &  5.23993674601036535250541559108024568375360 \x 10^{-02} & 1.27753\\
 4 & -3.18852833339146205357142857142857142857143 \x 10^{-01} & 1.03061\\
 5 & -2.90625358166469288432868469850515561772950 \x 10^{+00} & 1.03611\\
 6 &  4.14958182400600476698441938920454545454545 \x 10^{+01} & 1.06868\\
 7 &  9.10605111145318582759284963515543284090832 \x 10^{+02} & 1.05187\\
 8 & -2.75917823325089066202053800225257873535156 \x 10^{+04} & 1.03384\\
 9 & -1.08649788946940001345836576309199117528446 \x 10^{+06} & 1.03106\\
10 &  5.44419881687567936418757148275242223845501 \x 10^{+07} & 1.03031\\
11 &  3.39651355980867494571654822460535467091782 \x 10^{+09} & 1.02688\\
12 & -2.57556756230104522171538154279312247098027 \x 10^{+11} & 1.02374\\
13 & -2.33066602037131747216393064374545092270838 \x 10^{+13} & 1.02186\\
14 &  2.48259292616224033152011366838608311361482 \x 10^{+15} & 1.02034\\
15 &  3.07558666531771236791394069456344894070357 \x 10^{+17} & 1.01886\\
16 & -4.38401894904539448529854801755464390022400 \x 10^{+19} & 1.01755\\
17 & -7.12393184087388295854053189662137085349424 \x 10^{+21} & 1.01646\\
18 &  1.30915646263101752856907060657127894994774 \x 10^{+24} & 1.01550\\
19 &  2.70147393008639578787938923006667181521866 \x 10^{+26} & 1.01463\\
20 & -6.21994351382916405279510238835005680679054 \x 10^{+28} & 1.01385\\
21 & -1.58882833838072969985122480242062823315468 \x 10^{+31} & 1.01316\\
22 &  4.47968704528349368249947837029753094746503 \x 10^{+33} & 1.01253\\
23 &  1.38765744311538732130037368077363957752015 \x 10^{+36} & 1.01196\\
24 & -4.70267356067900012650342349338423354491067 \x 10^{+38} & 1.01144\\
25 & -1.73683049314589551747756354364572786682252 \x 10^{+41} & 1.01096\\
26 &  6.96595437857123469489641805091774299027639 \x 10^{+43} & 1.01052\\
27 &  3.02410429756178924390082323502532818532117 \x 10^{+46} & 1.01011\\
28 & -1.41675943902856368173983369391218846121316 \x 10^{+49} & 1.00974\\
\hline
\end{array}$
\caption{Numerical values of the $a_n$, which give the implicit WKB series in Eq. (3), to 41 digits.  The last column compares the exact $a_n$ values and their asymptotic approximation in Eq. (4).}
\label{tab:A2nWKBNum}
\end{table}

==> anc/Table_Num_q.tex <==
\begin{table}[!ht]
$\begin{array}{|c|r|}
\hline
n & \mc{1}{c|}{q_n}\\      
\hline
 1 &  5.06833615179985337121967335616503822423974\x 10^{-01} \\
 2 &  1.31412082835510746874369560889112061996644\x 10^{-03} \\
 3 &  3.19076030007268987460930019839828693308698\x 10^{-03} \\
 4 & -7.32777384371692619856946185342492351128270\x 10^{-04} \\
 5 & -8.95407132438994978166746597132093161773680\x 10^{-03} \\
 6 &  1.92647943056629338694227386434124057013877\x 10^{-03} \\
 7 &  1.82599660584248016366558870003210806278349\x 10^{-01} \\
 8 & -7.89786469201741087803644819300510247608226\x 10^{-02} \\
 9 & -1.57563649705760179991848816347980455922576\x 10^{+01} \\
10 &  8.00191082069419555055285557121499595708098\x 10^{+00} \\
11 &  3.78711557469868041925918421698299725152228\x 10^{+03} \\
12 & -2.46994744591898494533286642828193699223105\x 10^{+03} \\
13 & -2.07904051261537971791194348515391661218004\x 10^{+06} \\
14 &  1.59853445850024668139713539931930015264113\x 10^{+06} \\
15 &  2.25630641285462174335552653830385685278569\x 10^{+09} \\
16 & -2.02160348734380775435027315152147641331626\x 10^{+09} \\
17 & -4.38635425203576812536309078158321598131470\x 10^{+12} \\
18 &  4.47191730689170197097283128814471038296613\x 10^{+12} \\
19 &  1.41793574609793139889701423517598906891880\x 10^{+16} \\
20 & -1.62246634786441848057187486636674406431237\x 10^{+16} \\
21 & -7.19693752210098798625775529291816119873113\x 10^{+19} \\
22 &  9.13010204526910352560613922810184628473083\x 10^{+19} \\
23 &  5.47894536831514080079562155387466029533778\x 10^{+23} \\
24 & -7.63271086752179719551618899760499335600446\x 10^{+23} \\
25 & -6.02690980564769669566620123615748002545017\x 10^{+27} \\
26 &  9.14616707427284619791312039797038977780110\x 10^{+27} \\
27 &  9.28675910054994536039317154002660402408443\x 10^{+31} \\
28 & -1.52490906161823060325001660059938786315870\x 10^{+32} \\
\hline
\end{array}$
\caption{The numerical values of the $q_n$, which give the G SWKB series in Eq. (C2), to 41 digits.}
\label{tab:Numq}
\end{table}

==> anc/Table_h_Num.tex <==
\begin{table*}
$\begin{array}{|c|r|r|}
\hline
 n & \mc{1}{c|}{h_n} & \mc{1}{c|}{h_{n+28}}\\
\hline
 1 & -1.66666666666666666666666666666666666666667\x 10^{-1} &  4.35977921398678178306890648474014935046771\x 10^{10} \\
 2 & -3.79499367687725952987597370805715133716218\x 10^{-3} &  1.91656622109689198884138187537612727006986\x 10^{11} \\
 3 &  6.59667946413095690288042114378924515591634\x 10^{-3} & -6.86841373954797819948720856428277381646956\x 10^{10} \\
 4 &  6.10487177750579088416368660607683381201379\x 10^{-3} & -9.74001306826490059462978912515577347823214\x 10^{12} \\
 5 &  8.01257573039584252600908751475906123340116\x 10^{-3} & -9.70536424902055745504999357589596259136453\x 10^{13} \\
 6 &  4.76479392130064703967731134476118760273541\x 10^{-3} & -4.88430020292295541802281631552978042623597\x 10^{14} \\
 7 & -2.52653216352034517405643003277704675376296\x 10^{-3} &  1.73472592373623709860179483961431137461106\x 10^{14} \\
 8 & -2.04783410517570807629890139624311860273178\x 10^{-2} &  3.14577548698530683426054066233057778982378\x 10^{16} \\
 9 & -4.76094081461365695372494503115961119588001\x 10^{-2} &  3.53491036789241772820812982296085360564225\x 10^{17} \\
10 & -5.78144817299867055284531060214567346834837\x 10^{-2} &  2.00399663529662479169099951010179053996960\x 10^{18} \\
11 &  2.48444285641139429040120912762347665401693\x 10^{-2} & -7.06780727151005524868965158400676535963020\x 10^{17} \\
12 &  4.07355289069033388243133906113045555333389\x 10^{-1} & -1.59554869768107866965664880133959056593718\x 10^{20} \\
13 &  1.48112431132812668069276063204500647494386\x 10^{+0} & -1.99597490758504391014687227056539336386727\x 10^{21} \\
14 &  2.74131432514273210513373569323334986948924\x 10^{+0} & -1.25861187376278452196756431560194070170294\x 10^{22} \\
15 & -1.08155116149073647481181586439134752563244\x 10^{+0} &  4.41411756544002683284279924833727277228855\x 10^{21} \\
16 & -3.52847184300316597699561580884868354383636\x 10^{+1} &  1.21395544970398058835604657553643843737090\x 10^{24} \\
17 & -1.71916271910147062707651540541497515255166\x 10^{+2} &  1.67312603076767624174395238638666383460740\x 10^{25} \\
18 & -4.27492837821968647592929452399780117297665\x 10^{+2} &  1.16154250959003790248092291234450342620577\x 10^{26} \\
19 &  1.61689292372136995891447961404412740639665\x 10^{+2} & -4.05501245294223319478775258996797699448649\x 10^{25} \\
20 &  8.44344209811880837729529160376631097181751\x 10^{+3} & -1.33470409428471290689773865962243611107410\x 10^{28} \\
21 &  5.19430427263171211454007853883833831381435\x 10^{+4} & -2.00943670221913094235883160963992858296270\x 10^{29} \\
22 &  1.62219403544401858180412626903448375407156\x 10^{+5} & -1.52294270641088495043596415733857906588768\x 10^{30} \\
23 & -5.98281258689100997431862407529269553204444\x 10^{+4} &  5.29634868372635458400129309811874997223352\x 10^{29} \\
24 & -4.62868864405293398497313167679978751250021\x 10^{+6} &  2.05575229269981804892452531241271536359903\x 10^{32} \\
25 & -3.43432621645275734326869938343691049616395\x 10^{+7} &  3.35667902383764530222112215951053537922873\x 10^{33} \\
26 & -1.29112992575531586542780082518881595894488\x 10^{+8} &  2.75770016150455362454983517259981416132174\x 10^{34} \\
27 &  4.68276145875365874200516837800173041247893\x 10^{+7} & -9.55940368587186682215063104515711845670573\x 10^{33} \\
28 &  5.01556843248181695819748257988378499448189\x 10^{+9} & -4.32089751974363936757540331238043874709235\x 10^{36} \\
\hline
\end{array}$
\caption{The numerical values of the known $h_n$ coefficients, which give the subdominant corrections to the eigenvalues in Eq. (14), to 41 digits.}
\label{tab:Num_h}
\end{table*}

==> anc/Table_h_in_terms_of_a.tex <==
\begin{table*}
$\begin{array}{|c|c|c|c|}
\hline
n & p_n & m & q_{n m}(\mbf{a}) \\
\hline
0            & 0            & 0 & 1/2  \\
\hline
1            & 0            & 0 & a_1  \\
\hline
\mr{2}{*}{2} & \mr{2}{*}{1} & 0 & a_1  \\
             &              & 1 & 3a_1^2  \\
\hline
\mr{2}{*}{3} & \mr{2}{*}{1} & 0 & 5a_1^2  \\
             &              & 1 & 2a_1^3 \\
\hline
\mr{3}{*}{4} & \mr{3}{*}{2} & 0 & 2(5a_1^2 + 6 a_2) \\
             &              & 1 & 24 a_1^3  \\
             &              & 2 & 3 a_1^4  \\
\hline
\mr{3}{*}{5} & \mr{3}{*}{2} & 0 & 44 a_1^3 + 33 a_1 a_2 + 9 a_3 \\
             &              & 1 & 22  a_1^4  \\
             &              & 2 & 6 a_1^5 /5  \\
\hline
\mr{4}{*}{6} & \mr{4}{*}{4} & 0 & 7(44 a_1^3 + 99 a_1 a_2 + 27 a_3)  \\
             &              & 1 & 9 a_1 (77 a_1^3 + 42 a_1 a_2 + 18 a_3)  \\
             &              & 2 & 126 a_1^5  \\
             &              & 3 & 18a_1^6/5   \\
\hline
\mr{4}{*}{7} & \mr{4}{*}{4} & 0 & 17 a_1 (77 a_1^3 + 126 a_1 a_2 + 54 a_3)  \\
             &              & 1 & 6 a_1^2 (119 a_1^3 + 51 a_1 a_2 + 27 a_3)  \\
             &              & 2 & 306 a_1^6/5  \\
             &              & 3 & 36 a_1^7/35  \\
\hline
\mr{5}{*}{8} & \mr{5}{*}{5} & 0 & 5[1309 a_1^4/2 + 2142 a_1^2 a_2 + 459(2 a_1 a_3 + a_2^2) + 162 a_4] \\
             &              & 1 & 60 a_1^2 (119 a_1^3 + 153 a_1 a_2 + 81 a_3)  \\
             &              & 2 & 18 a_1^3 (85 a_1^3 + 30 a_1 a_2 + 18 a_3)  \\
             &              & 3 & 72 a_1^7  \\
             &              & 4 & 27 a_1^8/35    \\
\hline
\mr{5}{*}{9} & \mr{5}{*}{5} & 0 & 13685 a_1^5 +  35190 a_1^3 a_2 + 6210 (a_1 a_2^2 + 3 a_1^2 a_3) + 1863 (a_2 a_3 + a_1 a_4) +243 a_5 \\
             &              & 1 & 92 a_1^3 (85 a_1^3 + 90 a_1 a_2 + 54 a_3) \\
             &              & 2 & 18 a_1^4 (46 a_1^3 + 69 a_1 a_2/5 + 9 a_3) \\
             &              & 3 & 828 a_1^8/35 \\
             &              & 4 & 6 a_1^9/35 \\
\hline
\mr{6}{*}{10} & \mr{6}{*}{6} & 0 & 13 [2737 a_1^5  + 11730 a_1^3 a_2 + 6210 (a_1 a_2^2 + a_1^2 a_3) + 1863( a_2 a_3 + a_1 a_4) + 243 a_5]  \\
              &              & 1 & 3[25415 a_1^6 + 53820 a_1^4 a_2 + 8073 (a_1^2 a_2^2 + 4 a_1^3 a_3) + 2106(2 a_1 a_2 a_3 +  a_1^2
                                    a_4) + 243 (a_3^2  + 2 a_1 a_5)] \\
              &              & 2 & 78 a_1^4 (230 a_1^3 + 207 a_1 a_2 + 135 a_3)  \\
              &              & 3 & (18 a_1^5/5) (299 a_1^3 + 78 a_1 a_2 + 54 a_3)  \\
              &              & 4 & 702 a_1^9/35  \\
              &              & 5 & 18a_1^{10}/175  \\
\hline
\end{array}$
\caption{The $P_{n m}(\mbf{a}) = \frac{2}{\pi^n}3^{-p_n} \lf(\frac{\g^4}{18\pi}\rg)^{\cl{n/2} + m} q_{n m}(\mbf{a})$, for constructing the $h_n$ in terms of the $a_n$ via Eq. (B8).}
\label{tab:h_of_a}
\end{table*}

==> anc/Table_q_Analytic.tex <==
\begin{table*}[!ht]
\renewcommand{\arraystretch}{1.4}
\scalebox{0.9}{
$\begin{array}{|c|c|c|c|}
\hline
n & m & C_{n m} & g_{n m r}  \\
\hline
0             & 0 & 1 & 1 \\
\hline
1             & 0 & \frac{7}{9} & \frac{1}{3}, 1  \\
\hline
\mr{2}{*}{2}  & 0 & \frac{7}{162} & \frac{1}{45}, -\frac{1}{3}, \frac{1}{4} \\
\cline{2-4}
              & 1 & \frac{77}{622080} & 1 \\
\hline
\mr{2}{*}{3}  & 0 & -\frac{1}{2187} & \frac{2}{9}, -\frac{7}{3}, -\frac{35}{4}, \frac{7}{4} \\
\cline{2-4}
              & 1 & \frac{7}{186624} & \frac{11}{9}, \frac{31}{10} \\
\hline
\mr{3}{*}{4}  & 0 & \frac{77}{19683} & \frac{1}{90}, -\frac{1}{9}, -\frac{7}{24}, -\frac{7}{24}, \frac{7}{256} \\
\cline{2-4}
              & 1 & -\frac{539}{50388480} & \frac{11}{9}, -\frac{31}{2}, \frac{7}{2} \\
\cline{2-4}
              & 2 & -\frac{102829}{61917364224} & 1 \\
\hline
\mr{3}{*}{5}  & 0 & -\frac{119}{177147} & \frac{5}{81}, -\frac{11}{18}, -\frac{55}{36}, -\frac{77}{72}, -\frac{385}{768}, \frac{7}{256} \\
\cline{2-4}
              & 1 & \frac{77}{136048896} & \frac{187}{9}, -\frac{3689}{20}, -\frac{833}{4}, \frac{299}{16} \\
\cline{2-4}
              & 2 & -\frac{1}{557256278016} & \frac{8740465}{3}, \frac{28171999}{5} \\
\hline
\mr{4}{*}{6}  & 0 & \frac{391}{9565938} & \frac{691}{405}, -\frac{455}{27}, -\frac{1001}{24}, -\frac{1001}{36}, -\frac{7007}{768}, 
                    -\frac{637}{256}, \frac{91}{1024} \\
\cline{2-4}
              & 1 & -\frac{23023}{1632586752} & \frac{187}{135}, -\frac{527}{45}, -\frac{833}{90}, -\frac{299}{72}, \frac{67}{320} \\
\cline{2-4}
              & 2 & \frac{1}{10030613004288} & \frac{522679807}{9}, -\frac{8423427701}{15}, \frac{6734014687}{100} \\
\cline{2-4}
              & 3 & \frac{49829732957}{127107927990337536} & 1 \\
\hline
\mr{4}{*}{7}  & 0 & -\frac{667}{43046721} & \frac{952}{81}, -\frac{46988}{405}, -\frac{7735}{27}, -\frac{17017}{90}, -\frac{17017}{288}, 
                    -\frac{10829}{960}, -\frac{1547}{768}, \frac{13}{256} \\
\cline{2-4}
              & 1 & \frac{29029}{2754990144} & \frac{391}{81}, -\frac{12121}{300}, -\frac{2737}{90}, -\frac{6877}{720}, -\frac{1541}{640},
                    \frac{101}{1280} \\
\cline{2-4}
              & 2 & -\frac{1}{16926659444736} & \frac{15157714403}{63}, -\frac{244279403329}{150}, -\frac{195286425923}{200},
                     \frac{10264192781}{200} \\
\cline{2-4}
              & 3 & \frac{1}{142996418989129728} & \frac{1445062255753}{3}, \frac{492349052125069}{520} \\
\hline
\mr{5}{*}{8}  & 0 & \frac{88711}{387420489} & \frac{3617}{1215}, -\frac{2380}{81}, -\frac{11747}{162}, -\frac{7735}{162}, 
                    -\frac{17017}{1152}, -\frac{1547}{576}, -\frac{1547}{4608}, -\frac{65}{1536}, \frac{13}{16384} \\
\cline{2-4}
              & 1 & -\frac{3857}{148769467776} & \frac{2971991}{405}, -\frac{1103011}{18}, -\frac{2739737}{60}, -\frac{983411}{72}, 
                    -\frac{1542541}{640}, -\frac{101101}{256}, \frac{1463}{160} \\
\cline{2-4}                    
              & 2 & \frac{19}{304679870005248} & \frac{15157714403}{18}, -\frac{244279403329}{45}, -\frac{1367004981461}{600}, 
                    -\frac{71849349467}{120}, \frac{96812199169}{5120} \\
\cline{2-4}                    
              & 3 & -\frac{133}{2573935541804335104} & \frac{1445062255753}{9}, -\frac{492349052125069}{312}, \frac{41451053826227}{325} \\
\cline{2-4}              
              & 4 & -\frac{45866361756966241}{80508959841396977565696} & 1 \\
\hline
\mr{5}{*}{9}  & 0 & -\frac{13079}{10460353203} & \frac{2017882}{729}, -\frac{11064403}{405}, -\frac{1820105}{27}, -\frac{35934073}{810}, 
                    -\frac{23661365}{1728}, -\frac{4732273}{1920}, -\frac{676039}{2304}, -\frac{39767}{1536}, -\frac{39767}{16384},   
                    \frac{1729}{49152} \\
\cline{2-4}                                  
              & 1 & \frac{59983}{74384733888} & \frac{873103}{729}, -\frac{242892719}{24300}, -\frac{7222943}{972}, -\frac{28518919}{12960},
                    -\frac{6390527}{17280}, -\frac{2931929}{69120}, -\frac{42427}{8640}, \frac{869}{10240}, \\
\cline{2-4}                                  
              & 2 & -\frac{779}{2742118830047232} & \frac{75788572015}{81}, -\frac{2687073436619}{450}, -\frac{2148150685153}{900}, 
                    -\frac{790342844137}{1800}, -\frac{1064934190859}{15360}, \frac{38351233459}{25600} \\
\cline{2-4}                                  
              & 3 & \frac{1}{3158920892214411264} & \frac{1125703497231587}{9}, -\frac{2684779381238001257}{3120},
                    -\frac{226032596514415831}{650}, \frac{1335041940357576377}{104000} \\
\cline{2-4}                                  
              & 4 & -\frac{1}{241526879524190932697088} & \frac{20685729152391774691}{9}, \frac{4907566420869344641093}{1105} \\
\hline
\mr{6}{*}{10} & 0 & \frac{55883}{282429536481} & \frac{28112371}{243}, -\frac{277458775}{243}, -\frac{608542165}{216}, -\frac{100105775}{54},
                   -\frac{1976374015}{3456}, -\frac{118306825}{1152}, -\frac{37182145}{3072}, -\frac{1562275}{1536}, -\frac{2187185}{32768}, -\frac{475475}{98304}, \frac{7315}{131072}\\
\cline{2-4}                                                     
              & 1 & -\frac{2819201}{8033551259904} & \frac{26537929}{1458}, -\frac{12302815}{81}, -\frac{54846743}{486}, 
                    -\frac{64815725}{1944}, -\frac{6390527}{1152}, -\frac{2094235}{3456}, -\frac{42427}{864}, -\frac{4345}{1024},
                     \frac{22385}{393216} \\
\cline{2-4}                                                       
              & 2 & \frac{1927}{148074416822550528} & \frac{76540627844995}{567}, -\frac{23206543316255}{27}, -\frac{40814863017907}{120}, 
                    -\frac{2145216291229}{36}, -\frac{20233749626321}{3072}, -\frac{728673435721}{1024}, \frac{46354850993}{4096} \\
\cline{2-4}                                                      
              & 3 & -\frac{47}{113721152119718805504} & \frac{5628517486157935}{9}, -\frac{1917699558027143755}{468},
                    -\frac{226032596514415831}{195}, -\frac{1335041940357576377}{6240}, \frac{20337553416592871}{4160} \\
\cline{2-4}                                                      
              & 4 & \frac{1}{13042451494306310365642752} & \frac{4861146350812067052385}{9}, -\frac{1153278108904295990656855}{221}, 
                    \frac{1407560427696573497146789}{4420} \\
\cline{2-4}                                                      
              & 5 & \frac{5620192339921634510441141}{2093469974254094489410049409024} & 1 \\
\hline
\end{array}$}
\caption{The $C_{n m}$ and $g_{n m r}$, from $r = 0$ on the left to $r = n - 2m$ on the right, to construct the exact form of the $q_n$ via $q_n = \sum_{m = 0}^{\floor{n/2}} C_{n m} \left( \frac{\g^4}{\pi^3} \right)^{2m} \sum_{r = 0}^{n - 2m} \frac{g_{n m r}}{\pi^r}$.}
\label{tab:qAnalytic}
\end{table*}
